PerMIT: Securing Persistent Memory for LLM Agents via Machine-Checked Integrity Theorems and Scalable Community Trust

Persistent memory is a largely undefended surface for injection and poisoning, and the same risk limits memory sharing among agents. We present PerMIT, a memory architecture with provable integrity guarantees under an explicit trust assumption: only user-typed inputs and values confirmed at a gate are trusted. PerMIT mediates the release and use of untrusted environment-derived values through a finite memory interface, while preserving agent-driven multi-turn planning and tool choice. Over this finite interface, we prove two integrity theorems that are also machine-checked in Lean 4, which together ensure that environment-derived memory reaches a sensitive action only if confirmed at the gate and influences the agent's behavior only through what the gate displays. Every attack in our threat model thereby reduces to a single auditable decision, which a human, an LLM verifier, or both can make in practice. On Trojan Hippo, PerMIT records zero observed attack success with self-verification and lightweight verifiers. Because each confirmation is a logged verdict on exact content, endorsements accumulate across users, and sufficiently endorsed items become community-confirmed with no further verification required. Under explicit assumptions, we prove and corroborate in simulation a co-scaling property: as the community grows, the risks of promoting poison and of wrongly evicting benign knowledge fall, while per-user verification effort does not rise. On $\tau^2$-bench, communities of up to 90 autonomous agents use PerMIT to build shared knowledge bases with no direct memory injection promoted, and the resulting knowledge significantly improves new agents on held-out tasks, suggesting a path toward agents that safely self-improve at test time.

==> anc/README.txt <==
PerMIT ancillary Lean artifact

permit_formal.zip contains the supplied Lean source, pinned dependencies, build log, correspondence notes, and source checksum manifest. All supplied files are preserved unchanged; all 17 entries in SHA256SUMS.txt were verified during packaging. The Lean build has not been rerun as part of this typesetting conversion.

The artifact documentation retains its earlier appendix lettering. In the unified manuscript, the complete formal specification is in S2, the single-user guarantees in S3, the federated analysis in S4-S6, the probabilistic tools in S8, and the current detailed mechanization correspondence and modeling deltas in S9.


==> anc/permit_formal/CORRESPONDENCE.md <==
# Statement correspondence (paper ↔ Lean)

Mirror of the "Statement correspondence" table in the paper's
mechanization section.  Axiom footprints are as printed by
`#print axioms` on a clean `lake build`; "evaluator" = build-time
`#guard`, trusting Lean's evaluator; "—" = definition (no axioms).
Reproduce with:

    lake exe cache get && lake build

| Paper item | Lean identifier | File | Axioms |
|---|---|---|---|
| Thm. thm:action (Personal Action Integrity) | `action_integrity`, `action_integrity_from` | `PermitFormal/ActionIntegrity.lean` | propext, Quot.sound |
| precedence corollary | `action_integrity_precedence` | `PermitFormal/ActionIntegrity.lean` | propext, Quot.sound |
| Cor. cor:noexfil(a) core | `noexfil_semantics`; `handle_always_gates` | `PermitFormal/ActionIntegrity.lean` | ⊆ {propext, Quot.sound} |
| Lem. lem:isolation (reply half) | `bytes_reply_isolation` | `PermitFormal/Invariants.lean` | propext |
| Lem. lem:mediation (sensitive/ungated core) | `processArgs_spec` | `PermitFormal/Invariants.lean` | ⊆ {propext, Quot.sound} |
| Def. def:wf (i)–(iii),(v) | `Inv` | `PermitFormal/Invariants.lean` | — |
| Def. def:sinksafe | `SinkSafe` | `PermitFormal/Invariants.lean` | — |
| Defs. def:swf, def:matched | `WFs`/`EStore`; `MatchW` | `PermitFormal/ReasoningIntegrity.lean` | — |
| Lem. lem:dtmono | `dt_runFrom_prefix`; `prefix_or_prefix` | `Invariants` / `ReasoningIntegrity` | ⊆ {propext, Quot.sound} |
| Thm. thm:reason Step 4 core (direct calls) | `processArgs_det`; `match_execOp` | `PermitFormal/ReasoningIntegrity.lean` | ⊆ {propext, Quot.sound} |
| Thm. thm:reason | `reasoning_integrity`, `reasoning_integrity_from` | `PermitFormal/ReasoningIntegrity.lean` | propext, Quot.sound |
| Cor. cor:confine | `confine`, `confine_from` | `PermitFormal/ReasoningIntegrity.lean` | ⊆ {propext, Quot.sound} |
| Rule r:batchgate(b),(d) + r:atomic (batch flow) | `batchGate_accept_flow`; `batchGate_elem_displayed`; `batchGate_reject_no_flow` | `PermitFormal/BatchGate.lean` | ⊆ {propext, Quot.sound} |
| Rule r:batchgate(c) (decision-only aggregated reply) | `batchReply_decision_only` | `PermitFormal/BatchGate.lean` | propext |
| Rule r:null for collections | `batchGate_null` | `PermitFormal/BatchGate.lean` | — (rfl) |
| Lem. lem:dtsegment, batch case (determinacy core) | `batchGate_det` | `PermitFormal/BatchGate.lean` | propext, Quot.sound |
| Prop. prop:baseline | `Baseline` `#guard` block | `PermitFormal/Baseline.lean` | evaluator |
| Prop. prop:harden(i) (flow half, O1/O2) | `gateCheckO1_mono`, `gateCheckO2_mono` | `PermitFormal/Hardening.lean` | ⊆ {propext, Quot.sound} |
| Cor. cor:noexfil(b) closure under Option O2 | `Hardening.lean` `#guard`s (`mReas`, `mCross`, `mCache` witnesses) | `PermitFormal/Hardening.lean` | evaluator |
| Scenarios 1–8 (incl. Scenario 7: mediation case (D); Scenario 8: Cor. cor:noexfil(b)) | `Sanity.lean` `#guard`s | `PermitFormal/Sanity.lean` | evaluator |

Note: the O2-closure guards' store `mReas` (a C-labelled block with
empty tool scope) is byte-for-byte the endorsed copy Scenario 8
produces via a reasoning-target confirmation, so the closure witnesses
exercise exactly the baseline residual that scenario demonstrates.

==> anc/permit_formal/PermitFormal.lean <==
/- Root module: builds the whole PerMIT single-user mechanization.
   Stage M0: model + observables + executable sanity checks. -/
import PermitFormal.Basic
import PermitFormal.Interface
import PermitFormal.Semantics
import PermitFormal.Observables
import PermitFormal.Sanity
import PermitFormal.Invariants
import PermitFormal.ActionIntegrity
import PermitFormal.ReasoningIntegrity
import PermitFormal.BatchGate
import PermitFormal.Baseline
import PermitFormal.Hardening


==> anc/permit_formal/PermitFormal/ActionIntegrity.lean <==
/- ======================================================================
   PermitFormal/ActionIntegrity.lean — Stage M1 (plan §6.2).
   Theorem thm:action (Action Integrity), its precedence corollary, and
   Corollary cor:noexfil, as projections of the run invariant.
   ====================================================================== -/
import PermitFormal.Invariants

namespace Permit

/-- THEOREM thm:action (Action Integrity), mechanized.
    For every run horizon, every attacker (Q folded in, plan §2.2), every
    user, every P and R_E strategy, every coin sequence: every argument of
    every sensitive sink event satisfies the trichotomy of Def. def:action:
    * gated at this call (flag true) — and by Rule r:atomic the flowed bytes
      ARE the displayed bytes (same field, by construction), endorsed by an
      accepting decision at exactly this tool, in the transcript;
    * or ungated (flag false) — then it is a user-typed value (case (i)),
      or an accepting confirmation of exactly these bytes at exactly this
      tool exists in the transcript (case (ii), via Lemma lem:endorse /
      Inv.cSound at call time).
    Per execution, no distributional hypothesis, adversarial readers. -/
theorem action_integrity (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (n : Nat) :
    ∀ e ∈ (run cfg A Uu P RE ω n).sinkRaw, ∀ p ∈ e.args,
      (p.2 = true → AcceptedConf (run cfg A Uu P RE ω n).dt p.1 e.tool) ∧
      (p.2 = false → p.1 ∈ (run cfg A Uu P RE ω n).typed ∨
        AcceptedConf (run cfg A Uu P RE ω n).dt p.1 e.tool) :=
  fun e he => (inv_run cfg A Uu P RE ω n).sinkSound e he

/-- Action Integrity from an ARBITRARY invariant-satisfying initial
    configuration (F3): `Inv s₀` is precisely the configuration-consistency
    hypothesis the paper's statement presupposes of a reachable store
    (T-blocks user-typed, C-scopes endorsed on the transcript, no CC
    single-user, prior sinks safe).  `action_integrity` is the special case
    s₀ = init A via `inv_init`. -/
theorem action_integrity_from (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) {s₀ : IState} (h₀ : Inv s₀)
    (n : Nat) :
    ∀ e ∈ (runFrom cfg A Uu P RE ω s₀ n).sinkRaw, ∀ p ∈ e.args,
      (p.2 = true →
        AcceptedConf (runFrom cfg A Uu P RE ω s₀ n).dt p.1 e.tool) ∧
      (p.2 = false → p.1 ∈ (runFrom cfg A Uu P RE ω s₀ n).typed ∨
        AcceptedConf (runFrom cfg A Uu P RE ω s₀ n).dt p.1 e.tool) :=
  fun e he => (inv_runFrom cfg A Uu P RE ω h₀ n).sinkSound e he

/-- COROLLARY (precedence; F6).  Def. def:action reads "now, or at a PRIOR
    in-scope confirmation".  `action_integrity` at a single horizon `n`
    places the endorsement somewhere in the FINAL transcript; this corollary
    makes the temporal reading explicit: for a sink event already present at
    any horizon `t ≤ n`, the endorsing confirmation lies in the transcript
    AS OF `t` — i.e. in the prefix of the final transcript that closed no
    later than the sink event itself (the transcript is append-only,
    `dt_runFrom_prefix`).  Instantiating `t` at the step the sink event
    entered `sinkRaw` yields precedence verbatim. -/
theorem action_integrity_precedence (cfg : Config) (A : Attacker)
    (Uu : UserEnv) (P : PStrat) (RE : REStrat) (ω : Coins)
    {t n : Nat} (ht : t ≤ n) :
    (∀ e ∈ (run cfg A Uu P RE ω t).sinkRaw, ∀ p ∈ e.args,
      (p.2 = true → AcceptedConf (run cfg A Uu P RE ω t).dt p.1 e.tool) ∧
      (p.2 = false → p.1 ∈ (run cfg A Uu P RE ω t).typed ∨
        AcceptedConf (run cfg A Uu P RE ω t).dt p.1 e.tool)) ∧
    (run cfg A Uu P RE ω t).dt <+: (run cfg A Uu P RE ω n).dt :=
  ⟨fun e he => (inv_run cfg A Uu P RE ω t).sinkSound e he,
   dt_runFrom_prefix cfg A Uu P RE ω (init A) ht⟩

/-- COROLLARY cor:noexfil, mechanized M1 half (semantics-level):
    (a) a handle argument never fast-passes at ANY tool (Rule r:whitelist(c),
        definitional — `handle_always_gates`);
    (b) hence every value that flows ungated into any invocation is verbatim
        P-supplied literal bytes (`ungated_is_literal`); every
        handle-resolved value flows only inside an accepting confirmation
        displaying exactly those bytes (processArgs_spec, part 2).
    The remaining paper clause — that P-supplied literals are E-level, so
    UNENDORSED U-derived bytes cannot be among them — is Lemma
    lem:isolation, now a NAMED kernel fact (`bytes_reply_isolation`: every
    bytes reply P ever holds originated as a non-U block), not merely a
    reply-grammar inspection; its two-run consequence is M2's theorem.
    We record the byte-level witness here: -/
theorem noexfil_semantics (cfg : Config) (mE : Store)
    (res : List (List Bytes)) (Uu : UserEnv) (t : Tool)
    (args : List Arg) (idx : Nat) :
    ∀ p ∈ (processArgs cfg mE res Uu t args idx).flowed,
      (p.2 = false → Arg.lit p.1 ∈ args) ∧
      (p.2 = true → ∃ cands sel,
        DispEvent.confirm (some p.1) cands sel (Target.tool t) Decision.accept
          ∈ (processArgs cfg mE res Uu t args idx).events) :=
  fun p hp =>
    ⟨fun hf => ungated_is_literal cfg mE res Uu t args idx p hp hf,
     (processArgs_spec cfg mE res Uu t args idx p hp).2⟩

end Permit


==> anc/permit_formal/PermitFormal/Baseline.lean <==
/- ======================================================================
   PermitFormal/Baseline.lean — Stage M5 (plan §6.4).
   Proposition prop:baseline: the taint-gating baseline fails Reasoning
   Integrity, witnessed by computation (#guard = evaluator-checked,
   build-fails-if-false).

   Baseline B, ALL THREE of the paper's modifications now IN THE MODEL:
   (i)   Recall-O on a U-block returns bytes into σ_P (tainted);
   (ii)  Rule r:whitelist(c) is dropped: handle arguments resolve silently;
   (iii) a tool argument is gated IFF it carries U-taint under standard
         dynamic DATA-taint propagation through σ_P — data taint only,
         not control taint: the taint bit tracks whether a VALUE derives
         from U bytes, and P's BRANCHING on tainted data launders nothing
         onto the values it subsequently emits.  That blind spot is
         exactly what the witness exploits: the sink argument [4,2] is a
         P-supplied constant, hence untainted, hence UNGATED under (iii),
         even though the decision to emit it was steered by the poison.

   The baseline P-strategy type `BStrat` receives tainted bytes (baseline
   replies carry a taint flag); the σ_P-side propagation is realized by
   the strategy's INPUT carrying taint, and the arguments it emits carry
   the taint their bytes were read with (`BArg.lit b tainted`).  The
   interpreter gates a sensitive-tool argument iff its taint flag is set,
   and — faithfully to a taint-GATING (not taint-forbidding) baseline —
   records a confirmation event for it, so B's transcripts are read by
   the SAME `dtOf`/`sinkStripped` observables as PerMIT's (the paper:
   "DT and sinks are read over B's runs verbatim").
   ====================================================================== -/
import PermitFormal.ReasoningIntegrity

namespace Permit
namespace Baseline

/-- Baseline arguments: literal bytes with their dynamic data-taint flag.
    P sets the flag on data it derived from tainted replies; a constant
    of P's own program text is untainted — the standard propagation the
    paper's modification (iii) names. -/
inductive BArg
  | lit (b : Bytes) (tainted : Bool)
deriving DecidableEq, Repr

/-- Baseline operations: recall (which LEAKS U-bytes, modification (i))
    and invoke (handles resolved silently — subsumed by literals-with-
    taint, modification (ii)); everything else is irrelevant to the
    witness and omitted (B is only ever run on the witness workload). -/
inductive BOp
  | recall (i : BlockId)
  | invoke (t : Tool) (args : List BArg)
  | skip
deriving DecidableEq, Repr

/-- Baseline replies: bytes carry their taint flag into σ_P. -/
inductive BReply
  | ack
  | bytes (b : Bytes) (tainted : Bool)
  | dec (d : Decision)
deriving DecidableEq, Repr

/-- Baseline P-strategy: arbitrary function of past baseline ops and
    (tainted) replies. -/
abbrev BStrat := List BOp → List BReply → BOp

/-- Baseline state: PerMIT's `IState` plus the baseline op log and reply
    tape.  B has its own operation algebra, so it carries its own op log
    (`bops`); reusing `IState` for the rest keeps `dtOf`, `sinkStripped`,
    and `DispEvent` literally shared with PerMIT, per the paper's
    "read verbatim". -/
structure BState where
  core     : IState
  bops     : List BOp
  breplies : List BReply
deriving Repr

/-- One baseline interpreter step (modifications (i)–(iii)).
    * recall of a U-block returns its bytes TAINTED into σ_P;
    * invoke: each argument's taint flag decides the gate (data-taint
      gating, (iii)); a tainted argument at a sensitive tool triggers a
      confirmation with the exact bytes displayed; untainted arguments
      flow silently.  Rejection aborts the call (no sink event). -/
def execOpB (cfg : Config) (Uu : UserEnv) (op : BOp) (s : BState) : BState :=
  let bops := s.bops ++ [op]
  match op with
  | .recall i =>
    match findBlock? s.core.mem i with
    | some blk =>
      { core := s.core, bops := bops
        breplies := s.breplies ++
          [BReply.bytes blk.bytes (decide (blk.label = Label.U))] }
    | none =>
      { core := s.core, bops := bops
        breplies := s.breplies ++ [BReply.bytes [] false] }
  | .invoke t args =>
    -- gate exactly the tainted args at sensitive tools (data-taint gating)
    let needGate := args.filter (fun a => match a with
      | .lit _ tn => tn && cfg.sens t)
    match needGate with
    | [] =>
      -- nothing tainted: flows silently, ungated
      let flowed := args.map (fun a => match a with | .lit b _ => (b, false))
      { core := { s.core with
          sinkRaw := if cfg.sens t then s.core.sinkRaw ++ [⟨t, flowed⟩]
                     else s.core.sinkRaw }
        bops := bops
        breplies := s.breplies ++ [BReply.ack] }
    | (BArg.lit b _) :: _ =>
      -- taint-gated: display the exact bytes, read the user's decision
      let d := Uu.udecide s.core.cConf
      let ev := DispEvent.confirm (some b) [b] (some 0) (Target.tool t) d
      match d with
      | .accept =>
        let flowed := args.map (fun a => match a with
          | .lit bb tn => (bb, tn && cfg.sens t))
        { core := { s.core with
            cConf   := s.core.cConf + 1
            dt      := s.core.dt ++ [ev]
            sinkRaw := if cfg.sens t then s.core.sinkRaw ++ [⟨t, flowed⟩]
                       else s.core.sinkRaw }
          bops := bops
          breplies := s.breplies ++ [BReply.dec Decision.accept, BReply.ack] }
      | .reject =>
        { core := { s.core with
            cConf := s.core.cConf + 1
            dt    := s.core.dt ++ [ev] }
          bops := bops
          breplies := s.breplies ++ [BReply.dec Decision.reject] }
  | .skip =>
    { core := s.core, bops := bops, breplies := s.breplies ++ [BReply.ack] }

def stepB (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : BStrat)
    (t : Nat) (s : BState) : BState :=
  let c₁ := ingestTyped (Uu.typed t) s.core
  let c₂ := ingestPaste (A.paste t) c₁
  let s' : BState := { core := c₂, bops := s.bops, breplies := s.breplies }
  execOpB cfg Uu (P s'.bops s'.breplies) s'

def runB (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : BStrat)
    : Nat → BState
  | 0     => { core := init A, bops := [], breplies := [] }
  | n + 1 => stepB cfg A Uu P n (runB cfg A Uu P n)

/- ----- the paper's witness: "if the message says overdue, fetch" ----- -/

def tS : Tool := ⟨0⟩

def cfgB : Config := { sens := fun t => decide (t = tS), ccand := 3 }

def ωB : Coins := fun _ => 0

def noREB : REStrat := fun _ _ _ => none

def noUserB : UserEnv where
  typed := fun _ => none
  udecide := fun _ => Decision.reject
  select := fun _ => 0

/-- Last bytes-reply with its taint flag (how the baseline P reads σ_P). -/
def lastBytesB (reps : List BReply) : Bytes × Bool :=
  match reps.reverse with
  | BReply.bytes b tn :: _ => (b, tn)
  | _ => ([], false)

/-- Attack A plants "invoice overdue" (encoded [1]). -/
def aOver : Attacker where
  initU := [[1]]
  toolOut := fun _ => []
  paste := fun _ => none
  qCands := fun _ => []
  qOut := fun _ => []

/-- Attack A' plants "already settled" (encoded [0]). -/
def aSettle : Attacker where
  initU := [[0]]
  toolOut := fun _ => []
  paste := fun _ => none
  qCands := fun _ => []
  qOut := fun _ => []

/-- The baseline agent: read the message (its bytes arrive TAINTED); if it
    says overdue, invoke the sensitive tool with the USER-SUPPLIED constant
    [4,2] — which, under DATA-taint propagation, is untainted: control
    dependence on tainted data does not taint the emitted constant.  This
    is the control-taint blind spot, now realized inside the model, not
    argued in a comment. -/
def pB : BStrat := fun _ops reps =>
  match reps.length with
  | 0 => .recall (BlockId.u 0)
  | _ =>
    if (lastBytesB reps).1 = [1] then
      .invoke tS [BArg.lit [4, 2] false]   -- constant: data-untainted
    else .skip

def rB1 := runB cfgB aOver   noUserB pB 2
def rB2 := runB cfgB aSettle noUserB pB 2

/- PROPOSITION prop:baseline, checked by computation (build fails if any
   guard is false): empty and equal display transcripts, yet different
   ungated sink projections — Reasoning Integrity fails for the
   TAINT-GATING baseline. -/
#guard decide (dtOf rB1.core = [])
#guard decide (dtOf rB2.core = [])
#guard decide (¬ (sinkStripped rB1.core = sinkStripped rB2.core))
#guard decide (rB1.core.sinkRaw = [⟨tS, [([4,2], false)]⟩])
#guard decide (rB2.core.sinkRaw = [])

/- Sanity of the taint machinery itself (the gate DOES bite when the
   tainted bytes themselves are the argument): the same agent forwarding
   the TAINTED message bytes to the sensitive tool is gated, the exact
   bytes are displayed, and the default-rejecting user stops the flow. -/
def pFwd : BStrat := fun _ops reps =>
  match reps.length with
  | 0 => .recall (BlockId.u 0)
  | _ => .invoke tS [BArg.lit (lastBytesB reps).1 (lastBytesB reps).2]

def rFwd := runB cfgB aOver noUserB pFwd 2

#guard decide (rFwd.core.sinkRaw = [])
#guard decide (rFwd.core.dt =
  [DispEvent.confirm (some [1]) [[1]] (some 0) (Target.tool tS)
     Decision.reject])

/- The paper's closing clause: PerMIT cannot express the divergence — the
   analogous strategy under the REAL interpreter behaves identically under
   both attacks (the U-bytes never enter σ_P, so the branch cannot fire
   differently). -/
def pPermit : PStrat := fun ops reps _ _ =>
  match ops.length with
  | 0 => .recall (BlockId.u 0)
  | 1 =>
    if (match reps.reverse with
        | Reply.bytes b :: _ => b
        | _ => []) = [1] then .invoke tS [Arg.lit [4, 2]]
    else .fill []
  | _ => .fill []

#guard decide
  (sinkStripped (run cfgB aOver noUserB pPermit noREB ωB 2) =
   sinkStripped (run cfgB aSettle noUserB pPermit noREB ωB 2))
#guard decide
  ((run cfgB aOver noUserB pPermit noREB ωB 2).ops =
   (run cfgB aSettle noUserB pPermit noREB ωB 2).ops)
#guard decide
  ((run cfgB aOver noUserB pPermit noREB ωB 2).dt =
   (run cfgB aSettle noUserB pPermit noREB ωB 2).dt)

end Baseline
end Permit


==> anc/permit_formal/PermitFormal/Basic.lean <==
/- ======================================================================
   PermitFormal/Basic.lean
   Stage M0 §3 of the mechanization plan.

   Core data types for the single-user PerMIT memory interface
   (paper Appendix B, §B.1 "Configurations, labels, and roles").

   Paper ↔ Lean traceability:
   * Definition def:lattice  (labels U,T,C,CC,PC; level map)  → `Label`, `Label.isE`
   * Definition def:config   (blocks, store, tool scopes)     → `Block`, `Store`
   * Two-sorted id space (plan §2.4: operation-determined E-ids
     vs attacker-count-dependent U-ids)                       → `BlockId`
   * Definition def:sinkconf (confirmation events, targets)   → `Target`, `Decision`
   * Definition def:transcript (display transcript entries)   → `DispEvent`
   * Ghost sink events for Definition def:sinkproj            → `SinkEvent`
   ====================================================================== -/
import Mathlib.Tactic

namespace Permit

/-- Bytes.  MODELING NOTE (disclosed delta from plan §3): we use `List Nat`
    rather than `List UInt8`; byte range is never used by any rule or proof,
    and `Nat` keeps `decide`/`omega` friction-free.  Byte-equality tests
    (Rule r:whitelist, Def. def:config "decidable syntactic test") are the
    derived `DecidableEq`. -/
abbrev Bytes := List Nat

/-- Trust labels (Definition def:lattice).  `U` is the untrusted level;
    `T`,`C`,`CC`,`PC` are the four E-level provenance-and-reuse tags. -/
inductive Label
  | U | T | C | CC | PC
deriving DecidableEq, Repr

/-- Level map `lvl` of Definition def:lattice: everything except `U` is
    endorsed (level E). -/
def Label.isE : Label → Bool
  | .U => false
  | _  => true

/-- Canonical tool identifiers: fixed TCB configuration (Rule r:ingress). -/
structure Tool where
  id : Nat
deriving DecidableEq, Repr

/-- Deployment configuration (TCB, convention (C8)):
    * `sens`  : the SensT / DataT partition (Rule r:ingress) — `true` = sensitive;
    * `ccand` : retrieval surfacing cap for `fill` (notation table). -/
structure Config where
  sens  : Tool → Bool
  ccand : Nat

/-- Block ids, two-sorted (plan §2.4).  E-side ids (`e n`) are allocated only
    by *coupled* events (typed input, accepting confirmations, writeP), so they
    are equal across the two runs of Theorem thm:reason; U-side ids (`u n`) are
    allocated by attacker-dependent events (paste, tool-output capture,
    crystallize) and are invisible to P.  This realizes, at the level of ids,
    Rule r:names' operation-determined naming discipline. -/
inductive BlockId
  | e (n : Nat)
  | u (n : Nat)
deriving DecidableEq, Repr

/-- A memory block (Definition def:config).  Provenance π is subsumed by the
    label + the ghost logs; `scope` is the per-(value, tool) endorsement set
    ("Endorsement unit" paragraph, §B.1). -/
structure Block where
  bytes : Bytes
  label : Label
  scope : List Tool
deriving DecidableEq, Repr

/-- The store `Mem`: an association list.  Key-nodup is an invariant proved
    in M1 (`Inv.keysNodup`), not baked into the type — plan §3 chose assoc
    lists precisely so every interpreter check is executable. -/
abbrev Store := List (BlockId × Block)

/-- Gate decisions (Definition def:sinkconf). -/
inductive Decision
  | accept | reject
deriving DecidableEq, Repr

/-- Confirmation targets (Definition def:sinkconf).  `publish` is federated
    and out of scope for the single-user mechanization. -/
inductive Target
  | tool (t : Tool)
  | reasoning
deriving DecidableEq, Repr

/-- One entry of the interpreter's decision history `h` (Definition
    def:config: "selection and accept/reject decisions with their targets;
    h contains no U-bytes").  Note the *type* already witnesses the
    no-U-bytes clause: there is no bytes field. -/
structure HEvent where
  target : Target
  sel    : Option Nat
  dec    : Decision
deriving DecidableEq, Repr

/-- Display-transcript events (Definition def:transcript).
    * `confirm shown cands sel target d` is a decision-pane confirmation:
      `shown = none` is the fixed "no value resolved" display of Rule r:null;
      `cands`/`sel` record the selection surface (Rule r:display (a),(d));
      the decision `d` is recorded for rejections as well as acceptances —
      Remark rem:transcript, and this is load-bearing in M2.
    * `render x` records a `display` operation. -/
inductive DispEvent
  | confirm (shown : Option Bytes) (cands : List Bytes) (sel : Option Nat)
            (target : Target) (d : Decision)
  | render  (x : Bytes)
deriving DecidableEq, Repr

/-- Ghost sensitive-sink event (Definition def:sinkproj): the tool, and per
    argument the flowed bytes together with a flag `true` = this argument was
    gated (confirmed at this call) — the flag drives the stripping map. -/
structure SinkEvent where
  tool : Tool
  args : List (Bytes × Bool)
deriving DecidableEq, Repr

/- ----------------------------------------------------------------------
   Self-contained list helpers.  Deliberate near-duplicates of library
   API (`nth?` ≈ `List.getElem?`): the interpreter is kept version-robust
   and every check executable; each helper gets a spec lemma in M1.
   ---------------------------------------------------------------------- -/

/-- `nth? l n` : n-th element, if any. -/
def nth? {α : Type} : List α → Nat → Option α
  | [],      _     => none
  | a :: _,  0     => some a
  | _ :: as, n + 1 => nth? as n

/-- Decidable tool membership as a `Bool` (used inside the whitelist check). -/
def toolIn (t : Tool) : List Tool → Bool
  | []      => false
  | u :: us => decide (u = t) || toolIn t us

/-- Store lookup by id. -/
def findBlock? : Store → BlockId → Option Block
  | [],               _ => none
  | (j, blk) :: rest, i => if j = i then some blk else findBlock? rest i

/-- Store erasure by id (`evict`, Figure fig:sos2 Evict). -/
def eraseBlock : Store → BlockId → Store
  | [],               _ => []
  | (j, blk) :: rest, i =>
      if j = i then eraseBlock rest i else (j, blk) :: eraseBlock rest i

/-- Restriction to the endorsed store `Mem_E` (Definition def:config).
    NOTE: this is the *only* store view the fast-path check and the
    trusted-store retriever ever receive — that syntactic confinement is
    what powers Lemma lem:cflow clause (b)/(f) and Rule r:retrieve(i). -/
def memEOf : Store → Store
  | []               => []
  | (i, blk) :: rest =>
      if blk.label = Label.U then memEOf rest else (i, blk) :: memEOf rest

end Permit


==> anc/permit_formal/PermitFormal/BatchGate.lean <==
/- ======================================================================
   PermitFormal/BatchGate.lean — Rule r:batchgate, mechanized as a
   standalone layer: the batch-confirmation SURFACE of the map operation
   (pagination, display, per-page decisions, aggregated decision, and
   all-or-nothing element flow), together with the batch DETERMINACY fact
   consumed by Theorem thm:reason Step 4 (Lemma lem:dtsegment, batch case).

   What is mechanized here (paper anchors):
   * deterministic pagination at cbatch (Rule r:batchgate(b)); the first
     page records the collection cardinality — `chunks`,
     `batchGate_first_page`;
   * per-page decisions, reject-aborts-remainder (Rule r:batchgate(d)) —
     `processPages`;
   * the single aggregated decision, by TYPE a function of the aggregated
     outcome alone: neither cardinality nor page count reaches P's reply
     (Rule r:batchgate(c)) — `batchReply`, `batchReply_decision_only`;
   * all-or-nothing element flow bound to EXACTLY the displayed bytes
     (Rule r:atomic for batches) — `batchGate_accept_flow`,
     `batchGate_elem_displayed`, `batchGate_reject_no_flow`;
   * the null-collection fixed no-value display consuming no decision
     (Rule r:null) — `batchGate_null`;
   * DETERMINACY: two batch confirmations at the same counter, over
     possibly DIFFERENT handle resolutions, with prefix-comparable
     page-event transcripts, are equal in every field — `batchGate_det`
     (the batch analogue of `processArgs_det`).

   What is NOT mechanized here (disclosed): the store-level integration
   of map into the run-level interpreter (ingress capture of element
   outputs; the durable fresh C copies for gating non-⋄ body arguments).
   That integration remains covered by the paper proof only.
   ====================================================================== -/
import PermitFormal.ReasoningIntegrity

namespace Permit
namespace Batch

/-- One recorded page of a batch confirmation (Definition def:transcript,
    clause (iii)): the first page carries the collection cardinality
    (`card = some n`), later pages `none`; the page's elements are rendered
    in full; `dec` is the page decision. -/
structure PageEvent where
  card  : Option Nat
  elems : List Bytes
  dec   : Decision
deriving DecidableEq, Repr

/-- Result of one batch confirmation. -/
structure BatchResult where
  events   : List PageEvent
  flowed   : List Bytes
  accepted : Bool
  used     : Nat
deriving DecidableEq, Repr

/- ---------- §1 Deterministic pagination (Rule r:batchgate(b)) ---------- -/

/-- Chunking with explicit fuel (= list length): structural recursion,
    executable, `decide`-friendly. -/
def chunksAux (cb : Nat) : Nat → List Bytes → List (List Bytes)
  | 0, _ => []
  | _ + 1, [] => []
  | fuel + 1, x :: xs =>
      (x :: xs).take cb :: chunksAux cb fuel ((x :: xs).drop cb)

/-- The deterministic cbatch-split of Rule r:batchgate(b). -/
def chunks (cb : Nat) (l : List Bytes) : List (List Bytes) :=
  chunksAux cb l.length l

/-- Pagination loses nothing: the pages flatten back to the collection. -/
theorem chunksAux_flatten (cb : Nat) (hcb : 1 ≤ cb) :
    ∀ (fuel : Nat) (l : List Bytes), l.length ≤ fuel →
      (chunksAux cb fuel l).flatten = l := by
  intro fuel
  induction fuel with
  | zero =>
    intro l h
    cases l with
    | nil => simp [chunksAux]
    | cons a as =>
      exfalso
      simp only [List.length_cons] at h
      omega
  | succ n ih =>
    intro l h
    cases l with
    | nil => simp [chunksAux]
    | cons x xs =>
      have hlen : ((x :: xs).drop cb).length ≤ n := by
        simp only [List.length_drop, List.length_cons]
        simp only [List.length_cons] at h
        omega
      calc (chunksAux cb (n + 1) (x :: xs)).flatten
          = (x :: xs).take cb
              ++ (chunksAux cb n ((x :: xs).drop cb)).flatten := by
            simp [chunksAux]
        _ = (x :: xs).take cb ++ (x :: xs).drop cb := by
            rw [ih _ hlen]
        _ = x :: xs := List.take_append_drop cb (x :: xs)

theorem chunks_flatten {cb : Nat} (hcb : 1 ≤ cb) (l : List Bytes) :
    (chunks cb l).flatten = l :=
  chunksAux_flatten cb hcb l.length l (Nat.le_refl _)

/-- The page COUNT depends only on the collection's LENGTH: the fact that
    lets the first page's recorded cardinality pin the whole pagination
    shape in the determinacy proof. -/
theorem chunksAux_length_congr (cb : Nat) :
    ∀ (fuel : Nat) (l₁ l₂ : List Bytes), l₁.length = l₂.length →
      (chunksAux cb fuel l₁).length = (chunksAux cb fuel l₂).length := by
  intro fuel
  induction fuel with
  | zero => intro l₁ l₂ _; simp [chunksAux]
  | succ n ih =>
    intro l₁ l₂ h
    cases l₁ with
    | nil =>
      cases l₂ with
      | nil => rfl
      | cons b bs =>
        exfalso
        simp only [List.length_nil, List.length_cons] at h
        omega
    | cons a as =>
      cases l₂ with
      | nil =>
        exfalso
        simp only [List.length_nil, List.length_cons] at h
        omega
      | cons b bs =>
        have h' : as.length = bs.length := by
          simp only [List.length_cons] at h
          omega
        have hd : ((a :: as).drop cb).length = ((b :: bs).drop cb).length := by
          simp only [List.length_drop, List.length_cons]
          omega
        simp only [chunksAux, List.length_cons]
        rw [ih ((a :: as).drop cb) ((b :: bs).drop cb) hd]

theorem chunks_length_congr (cb : Nat) {l₁ l₂ : List Bytes}
    (h : l₁.length = l₂.length) :
    (chunks cb l₁).length = (chunks cb l₂).length := by
  unfold chunks
  rw [h]
  exact chunksAux_length_congr cb l₂.length l₁ l₂ h

/- ---------- §2 Page processing and the batch gate ---------- -/

/-- Process the pages of one batch left to right (Rule r:batchgate(b)–(d)),
    threading the confirmation counter: each reached page is rendered in
    full and receives one decision; a rejecting page aborts the remainder.
    Returns (page events, aggregated decision, decisions consumed). -/
def processPages (Uu : UserEnv) : List (List Bytes) → Nat → Option Nat →
    List PageEvent × Bool × Nat
  | [], _, _ => ([], true, 0)
  | p :: rest, idx, card? =>
    match Uu.udecide idx with
    | .accept =>
      (⟨card?, p, Decision.accept⟩ :: (processPages Uu rest (idx + 1) none).1,
       (processPages Uu rest (idx + 1) none).2.1,
       (processPages Uu rest (idx + 1) none).2.2 + 1)
    | .reject =>
      ([⟨card?, p, Decision.reject⟩], false, 1)

/-- The batch confirmation of Rule r:batchgate over a collection `H`:
    pagination at `cb` with the first page recording the cardinality;
    aggregated accept iff EVERY page accepts; all-or-nothing element flow
    (Rule r:atomic); a null (empty) collection renders the fixed no-value
    display and takes the standard reject, consuming no decision
    (Rule r:null). -/
def batchGate (cb : Nat) (Uu : UserEnv) (H : List Bytes) (idx : Nat) :
    BatchResult :=
  match H with
  | [] =>
    { events := [⟨some 0, [], Decision.reject⟩], flowed := [],
      accepted := false, used := 0 }
  | x :: xs =>
    { events   := (processPages Uu (chunks cb (x :: xs)) idx
                    (some (xs.length + 1))).1
      flowed   := if (processPages Uu (chunks cb (x :: xs)) idx
                    (some (xs.length + 1))).2.1
                  then x :: xs else []
      accepted := (processPages Uu (chunks cb (x :: xs)) idx
                    (some (xs.length + 1))).2.1
      used     := (processPages Uu (chunks cb (x :: xs)) idx
                    (some (xs.length + 1))).2.2 }

/-- The single aggregated reply token of Rule r:batchgate(c): by TYPE a
    function of the aggregated decision alone — neither the cardinality
    nor the page count can reach P's reply stream. -/
def batchReply (r : BatchResult) : List Reply :=
  if r.accepted then [Reply.dec Decision.accept, Reply.ack]
  else [Reply.dec Decision.reject]

theorem batchReply_decision_only (r₁ r₂ : BatchResult)
    (h : r₁.accepted = r₂.accepted) : batchReply r₁ = batchReply r₂ := by
  simp [batchReply, h]

/-- Rule r:null for collections: the null collection renders the fixed
    no-value page, flows nothing, and consumes no decision. -/
theorem batchGate_null (cb : Nat) (Uu : UserEnv) (idx : Nat) :
    batchGate cb Uu [] idx =
      { events := [⟨some 0, [], Decision.reject⟩], flowed := [],
        accepted := false, used := 0 } := rfl

/- ---------- §3 Flow specification (Rule r:atomic for batches) ---------- -/

/-- On an accepted run, the recorded pages are exactly the pagination and
    every page decision is accept. -/
theorem processPages_ok_spec (Uu : UserEnv) :
    ∀ (P : List (List Bytes)) (idx : Nat) (c : Option Nat),
      (processPages Uu P idx c).2.1 = true →
      (processPages Uu P idx c).1.map (fun e => e.elems) = P ∧
      ∀ e ∈ (processPages Uu P idx c).1, e.dec = Decision.accept := by
  intro P
  induction P with
  | nil =>
    intro idx c _
    constructor
    · simp [processPages]
    · intro e he
      simp [processPages] at he
  | cons p rest ih =>
    intro idx c hok
    cases hd : Uu.udecide idx with
    | accept =>
      have hok' : (processPages Uu rest (idx + 1) none).2.1 = true := by
        simpa [processPages, hd] using hok
      obtain ⟨h1, h2⟩ := ih (idx + 1) none hok'
      constructor
      · simp [processPages, hd, h1]
      · intro e he
        simp only [processPages, hd, List.mem_cons] at he
        rcases he with rfl | he
        · rfl
        · exact h2 e he
    | reject =>
      exfalso
      simp [processPages, hd] at hok

/-- A rejected batch flows NOTHING (all-or-nothing, Rule r:atomic). -/
theorem batchGate_reject_no_flow (cb : Nat) (Uu : UserEnv) (H : List Bytes)
    (idx : Nat) (h : (batchGate cb Uu H idx).accepted = false) :
    (batchGate cb Uu H idx).flowed = [] := by
  cases H with
  | nil => simp [batchGate]
  | cons x xs =>
    have hb : (processPages Uu (chunks cb (x :: xs)) idx
        (some (xs.length + 1))).2.1 = false := by
      simpa [batchGate] using h
    simp [batchGate, hb]

/-- An accepted batch flows EXACTLY the collection, which is EXACTLY the
    flatten of the displayed pages, and every page was accepted: the bytes
    that flow at each element call are the element bytes displayed for it
    (Rules r:batchgate(b),(d) + r:atomic). -/
theorem batchGate_accept_flow {cb : Nat} (hcb : 1 ≤ cb) (Uu : UserEnv)
    (H : List Bytes) (idx : Nat)
    (h : (batchGate cb Uu H idx).accepted = true) :
    (batchGate cb Uu H idx).flowed = H ∧
    ((batchGate cb Uu H idx).events.map (fun e => e.elems)).flatten = H ∧
    ∀ e ∈ (batchGate cb Uu H idx).events, e.dec = Decision.accept := by
  cases H with
  | nil => simp [batchGate] at h
  | cons x xs =>
    have hok : (processPages Uu (chunks cb (x :: xs)) idx
        (some (xs.length + 1))).2.1 = true := by
      simpa [batchGate] using h
    obtain ⟨h1, h2⟩ := processPages_ok_spec Uu (chunks cb (x :: xs)) idx
      (some (xs.length + 1)) hok
    have hev : (batchGate cb Uu (x :: xs) idx).events
        = (processPages Uu (chunks cb (x :: xs)) idx
            (some (xs.length + 1))).1 := rfl
    refine ⟨by simp [batchGate, hok], ?_, ?_⟩
    · rw [hev, h1, chunks_flatten hcb]
    · intro e he
      rw [hev] at he
      exact h2 e he

/-- Element-level corollary: every flowed element's bytes were displayed
    on an ACCEPTED page of the batch confirmation. -/
theorem batchGate_elem_displayed {cb : Nat} (hcb : 1 ≤ cb) (Uu : UserEnv)
    (H : List Bytes) (idx : Nat) :
    ∀ b ∈ (batchGate cb Uu H idx).flowed,
      ∃ e ∈ (batchGate cb Uu H idx).events,
        b ∈ e.elems ∧ e.dec = Decision.accept := by
  intro b hb
  cases hacc : (batchGate cb Uu H idx).accepted with
  | false =>
    rw [batchGate_reject_no_flow cb Uu H idx hacc] at hb
    simp at hb
  | true =>
    obtain ⟨hf, hfl, hdec⟩ := batchGate_accept_flow hcb Uu H idx hacc
    rw [hf] at hb
    have hmem : b ∈ ((batchGate cb Uu H idx).events.map
        (fun e => e.elems)).flatten := by
      rw [hfl]; exact hb
    obtain ⟨s, hs, hbs⟩ := List.mem_flatten.mp hmem
    obtain ⟨e, he, rfl⟩ := List.mem_map.mp hs
    exact ⟨e, he, hbs, hdec e he⟩

/- ---------- §4 First-page cardinality and determinacy ---------- -/

theorem processPages_cons (Uu : UserEnv) (p : List Bytes)
    (rest : List (List Bytes)) (idx : Nat) (c : Option Nat) :
    ∃ t, (processPages Uu (p :: rest) idx c).1
       = ⟨c, p, Uu.udecide idx⟩ :: t := by
  cases hd : Uu.udecide idx with
  | accept =>
    refine ⟨(processPages Uu rest (idx + 1) none).1, ?_⟩
    simp [processPages, hd]
  | reject =>
    refine ⟨[], ?_⟩
    simp [processPages, hd]

/-- A nonempty collection's transcript opens with a page recording the
    collection's CARDINALITY (Rule r:batchgate(b)); the pagination and the
    page count are thereby transcript-determined. -/
theorem batchGate_first_page (cb : Nat) (Uu : UserEnv) (x : Bytes)
    (xs : List Bytes) (idx : Nat) :
    ∃ t, (batchGate cb Uu (x :: xs) idx).events
       = ⟨some (xs.length + 1), (x :: xs).take cb, Uu.udecide idx⟩ :: t := by
  have hch : chunks cb (x :: xs)
      = (x :: xs).take cb :: chunksAux cb xs.length ((x :: xs).drop cb) := by
    simp [chunks, chunksAux]
  obtain ⟨t, ht⟩ := processPages_cons Uu ((x :: xs).take cb)
    (chunksAux cb xs.length ((x :: xs).drop cb)) idx (some (xs.length + 1))
  refine ⟨t, ?_⟩
  have hev : (batchGate cb Uu (x :: xs) idx).events
      = (processPages Uu (chunks cb (x :: xs)) idx
          (some (xs.length + 1))).1 := rfl
  rw [hev, hch, ht]

/-- Page-level determinacy: for equal page COUNTS, prefix-comparable page
    transcripts force equal results, and on the accepted path equal page
    LISTS.  (The equal-count hypothesis is discharged at the batch level
    by the first page's recorded cardinality.) -/
theorem processPages_det (Uu : UserEnv) :
    ∀ (P₁ P₂ : List (List Bytes)) (idx : Nat) (c : Option Nat),
      P₁.length = P₂.length →
      ((processPages Uu P₁ idx c).1 <+: (processPages Uu P₂ idx c).1 ∨
       (processPages Uu P₂ idx c).1 <+: (processPages Uu P₁ idx c).1) →
      processPages Uu P₁ idx c = processPages Uu P₂ idx c ∧
      ((processPages Uu P₁ idx c).2.1 = true → P₁ = P₂) := by
  intro P₁
  induction P₁ with
  | nil =>
    intro P₂ idx c hlen _
    cases P₂ with
    | nil => exact ⟨rfl, fun _ => rfl⟩
    | cons q qs =>
      exfalso
      simp only [List.length_nil, List.length_cons] at hlen
      omega
  | cons p ps ih =>
    intro P₂ idx c hlen hcmp
    cases P₂ with
    | nil =>
      exfalso
      simp only [List.length_nil, List.length_cons] at hlen
      omega
    | cons q qs =>
      have hlen' : ps.length = qs.length := by
        simp only [List.length_cons] at hlen
        omega
      cases hd : Uu.udecide idx with
      | reject =>
        have h₁ : (processPages Uu (p :: ps) idx c).1
            = [⟨c, p, Decision.reject⟩] := by
          simp [processPages, hd]
        have h₂ : (processPages Uu (q :: qs) idx c).1
            = [⟨c, q, Decision.reject⟩] := by
          simp [processPages, hd]
        rw [h₁, h₂] at hcmp
        have hhead := singleton_prefix_eq hcmp
        injection hhead with _ hpq _
        subst hpq
        refine ⟨by simp [processPages, hd], ?_⟩
        intro habs
        exfalso
        simp [processPages, hd] at habs
      | accept =>
        have h₁ : (processPages Uu (p :: ps) idx c).1
            = ⟨c, p, Decision.accept⟩
                :: (processPages Uu ps (idx + 1) none).1 := by
          simp [processPages, hd]
        have h₂ : (processPages Uu (q :: qs) idx c).1
            = ⟨c, q, Decision.accept⟩
                :: (processPages Uu qs (idx + 1) none).1 := by
          simp [processPages, hd]
        rw [h₁, h₂] at hcmp
        obtain ⟨hhead, htail⟩ := prefix_pair_head hcmp
        injection hhead with _ hpq _
        subst hpq
        obtain ⟨heq, hP⟩ := ih qs (idx + 1) none hlen' htail
        refine ⟨by simp [processPages, hd, heq], ?_⟩
        intro hok
        have hok' : (processPages Uu ps (idx + 1) none).2.1 = true := by
          simpa [processPages, hd] using hok
        rw [hP hok']

/-- DETERMINACY of the batch confirmation (the batch case of Lemma
    lem:dtsegment / Theorem thm:reason Step 4): two batch confirmations
    at the same confirmation counter, over possibly DIFFERENT private
    handle resolutions (the collections H₁, H₂), whose page-event
    transcripts are prefix-comparable, are EQUAL in every field —
    transcript, aggregated decision, flowed elements, consumed decisions.
    The first page's recorded cardinality pins the pagination shape;
    page-by-page display equality pins the collections wherever anything
    flows. -/
theorem batchGate_det {cb : Nat} (hcb : 1 ≤ cb) (Uu : UserEnv)
    (H₁ H₂ : List Bytes) (idx : Nat)
    (hcmp : (batchGate cb Uu H₁ idx).events <+:
              (batchGate cb Uu H₂ idx).events ∨
            (batchGate cb Uu H₂ idx).events <+:
              (batchGate cb Uu H₁ idx).events) :
    batchGate cb Uu H₁ idx = batchGate cb Uu H₂ idx := by
  cases H₁ with
  | nil =>
    cases H₂ with
    | nil => rfl
    | cons y ys =>
      exfalso
      obtain ⟨t, ht⟩ := batchGate_first_page cb Uu y ys idx
      have h1 : (batchGate cb Uu ([] : List Bytes) idx).events
          = [⟨some 0, [], Decision.reject⟩] := rfl
      rw [h1, ht] at hcmp
      have hhead := (prefix_pair_head hcmp).1
      injection hhead with hc _ _
      injection hc with hc'
      omega
  | cons x xs =>
    cases H₂ with
    | nil =>
      exfalso
      obtain ⟨t, ht⟩ := batchGate_first_page cb Uu x xs idx
      have h2 : (batchGate cb Uu ([] : List Bytes) idx).events
          = [⟨some 0, [], Decision.reject⟩] := rfl
      rw [ht, h2] at hcmp
      have hhead := (prefix_pair_head hcmp).1
      injection hhead with hc _ _
      injection hc with hc'
      omega
    | cons y ys =>
      -- (1) the first pages pin the recorded cardinalities
      obtain ⟨t₁, h₁⟩ := batchGate_first_page cb Uu x xs idx
      obtain ⟨t₂, h₂⟩ := batchGate_first_page cb Uu y ys idx
      have hcmp' := hcmp
      rw [h₁, h₂] at hcmp'
      have hhead := (prefix_pair_head hcmp').1
      injection hhead with hc _ _
      injection hc with hc'
      have hlen : xs.length = ys.length := by omega
      -- (2) equal cardinality ⇒ equal page counts
      have hlenH : (x :: xs).length = (y :: ys).length := by
        simp only [List.length_cons, hlen]
      have hpages : (chunks cb (x :: xs)).length
          = (chunks cb (y :: ys)).length := chunks_length_congr cb hlenH
      -- (3) transport comparability to the page level, cardinalities aligned
      have hev₁ : (batchGate cb Uu (x :: xs) idx).events
          = (processPages Uu (chunks cb (x :: xs)) idx
              (some (xs.length + 1))).1 := rfl
      have hev₂ : (batchGate cb Uu (y :: ys) idx).events
          = (processPages Uu (chunks cb (y :: ys)) idx
              (some (ys.length + 1))).1 := rfl
      rw [hev₁, hev₂, hlen] at hcmp
      -- (4) page-level determinacy
      obtain ⟨heq, hcol⟩ := processPages_det Uu (chunks cb (x :: xs))
        (chunks cb (y :: ys)) idx (some (ys.length + 1)) hpages hcmp
      -- (5) reassemble the batch results field by field
      cases hok : (processPages Uu (chunks cb (x :: xs)) idx
          (some (ys.length + 1))).2.1 with
      | true =>
        -- accepted path: the displayed pages pin the collections themselves
        have hch := hcol hok
        have hH : x :: xs = y :: ys := by
          have hfl := congrArg List.flatten hch
          rwa [chunks_flatten hcb, chunks_flatten hcb] at hfl
        rw [hH]
      | false =>
        -- rejected path: nothing flows on either side; every remaining
        -- field is transported along heq and the aligned cardinality
        have hok₂ : (processPages Uu (chunks cb (y :: ys)) idx
            (some (ys.length + 1))).2.1 = false := by
          rw [← heq]; exact hok
        simp [batchGate, hlen, heq, hok₂]

/- ---------- §5 Executable witnesses (build-time #guard checks) ---------- -/

def uAcc : UserEnv :=
  { typed := fun _ => none, udecide := fun _ => Decision.accept,
    select := fun _ => 0 }

/-- Accepts the first two pages, rejects the third. -/
def uRej2 : UserEnv :=
  { typed := fun _ => none,
    udecide := fun k => if k ≤ 1 then Decision.accept else Decision.reject,
    select := fun _ => 0 }

-- deterministic pagination: 5 elements at cbatch = 2 → pages of 2, 2, 1
#guard decide (chunks 2 [[1],[2],[3],[4],[5]] = [[[1],[2]], [[3],[4]], [[5]]])

-- all pages accepted: everything flows, exactly the displayed bytes,
-- and the FIRST page records the collection cardinality (Rule r:batchgate(b))
#guard decide ((batchGate 2 uAcc [[1],[2],[3],[4],[5]] 0).accepted = true)
#guard decide ((batchGate 2 uAcc [[1],[2],[3],[4],[5]] 0).flowed
  = [[1],[2],[3],[4],[5]])
#guard decide ((batchGate 2 uAcc [[1],[2],[3],[4],[5]] 0).events
  = [⟨some 5, [[1],[2]], Decision.accept⟩,
     ⟨none,   [[3],[4]], Decision.accept⟩,
     ⟨none,   [[5]],     Decision.accept⟩])

-- rejection at page 3 aborts the remainder and NOTHING flows
-- (all-or-nothing, Rules r:batchgate(d) + r:atomic)
#guard decide ((batchGate 2 uRej2 [[1],[2],[3],[4],[5]] 0).accepted = false)
#guard decide ((batchGate 2 uRej2 [[1],[2],[3],[4],[5]] 0).flowed = [])
#guard decide ((batchGate 2 uRej2 [[1],[2],[3],[4],[5]] 0).events
  = [⟨some 5, [[1],[2]], Decision.accept⟩,
     ⟨none,   [[3],[4]], Decision.accept⟩,
     ⟨none,   [[5]],     Decision.reject⟩])

-- the aggregated reply is ONE decision token, independent of cardinality
-- and page count (Rule r:batchgate(c)): a 1-element and a 5-element batch
-- produce byte-identical replies to P
#guard decide (batchReply (batchGate 2 uAcc  [[1],[2],[3],[4],[5]] 0)
  = [Reply.dec Decision.accept, Reply.ack])
#guard decide (batchReply (batchGate 2 uRej2 [[1],[2],[3],[4],[5]] 0)
  = [Reply.dec Decision.reject])
#guard decide (batchReply (batchGate 2 uAcc [[7]] 0)
  = batchReply (batchGate 2 uAcc [[1],[2],[3],[4],[5]] 0))

-- null collection: fixed no-value page, standard reject, no decision
-- consumed (Rule r:null for collections)
#guard decide ((batchGate 2 uAcc [] 0)
  = { events := [⟨some 0, [], Decision.reject⟩], flowed := [],
      accepted := false, used := 0 })

end Batch
end Permit

#print axioms Permit.Batch.batchGate_det
#print axioms Permit.Batch.batchGate_accept_flow
#print axioms Permit.Batch.batchGate_elem_displayed
#print axioms Permit.Batch.batchGate_reject_no_flow
#print axioms Permit.Batch.batchReply_decision_only


==> anc/permit_formal/PermitFormal/Hardening.lean <==
/- ======================================================================
   PermitFormal/Hardening.lean — Stage M5 (plan §6.5, flow half).
   Options O1/O2 as gate policies; monotonicity: every flow they admit
   ungated is admitted by the baseline gate (the admitted-flow relation
   shrinks), with strictness checked by computation.  Theorem preservation
   is a fortiori: the M1/M2 proofs consume gate passes only through
   storeHasFast_spec, and O1/O2 passes imply gateCheck passes (below).

   O2 (revised, exact-target): the data-tool fast path applies the SAME
   whitelist test as the sensitive path (Rule r:whitelist(a), applied at
   the data tool): byte-equality with a stored T-block, or with a C/CC
   block whose scope admits THIS tool.  A reasoning-target copy (empty
   scope, convention (vii)) and any out-of-scope endorsed copy therefore
   gate at every data tool: this CLOSES the post-endorsement channel of
   Corollary cor:noexfil(b), witnessed computationally by guards (a)–(e)
   below.  O3 (leases) is a deployment clock, out of the single-user
   model.
   ====================================================================== -/
import PermitFormal.Baseline

namespace Permit

/-- O1: sink-scoped trusted values — the T fast path at sensitive tools
    is removed; only in-scope C/CC passes. -/
def blockFastO1 (t : Tool) (b : Bytes) (blk : Block) : Bool :=
  decide (blk.bytes = b) &&
    ((decide (blk.label = Label.C) || decide (blk.label = Label.CC)) &&
      toolIn t blk.scope)

def storeHasFastO1 (mE : Store) (t : Tool) (b : Bytes) : Bool :=
  match mE with
  | [] => false
  | (_, blk) :: rest => blockFastO1 t b blk || storeHasFastO1 rest t b

def gateCheckO1 (cfg : Config) (mE : Store) (t : Tool) : Arg → Bool
  | .lit b => if cfg.sens t then storeHasFastO1 mE t b else true
  | .hdl _ => false

/-- O2 (exact-target mediation at data tools): the data-tool fast path
    applies the SAME whitelist test as the sensitive path — byte-equality
    with a stored T-block, or with a C/CC-block whose scope admits THIS
    tool (Rule r:whitelist(a)).  A reasoning-target copy (empty scope)
    and any out-of-scope endorsed copy therefore gate at every data
    tool: this closes the post-endorsement channel of Corollary
    cor:noexfil(b).  (`_cfg` is deliberately unused: under O2 one
    exact-target test governs every tool, sensitive or data; the
    parameter is kept so the three gate policies share one signature.) -/
def gateCheckO2 (_cfg : Config) (mE : Store) (t : Tool) : Arg → Bool
  | .lit b => storeHasFast mE t b
  | .hdl _ => false

/-- O1's per-block condition is the C/CC-in-scope disjunct of the
    baseline's Rule r:whitelist(a) condition, verbatim; constructive,
    no classical reasoning (keeps the axiom footprint at the kernel
    minimum for everything downstream). -/
theorem blockFastO1_le {t b blk} (h : blockFastO1 t b blk = true) :
    blockFast t b blk = true := by
  simp only [blockFastO1, blockFast, Bool.and_eq_true, Bool.or_eq_true] at h ⊢
  obtain ⟨h1, h2⟩ := h
  exact ⟨h1, Or.inr h2⟩

theorem storeHasFastO1_le : ∀ {mE t b}, storeHasFastO1 mE t b = true →
    storeHasFast mE t b = true := by
  intro mE
  induction mE with
  | nil => intro t b h; simp [storeHasFastO1] at h
  | cons hd tl ih =>
    intro t b h
    obtain ⟨i, blk⟩ := hd
    simp only [storeHasFastO1, storeHasFast, Bool.or_eq_true] at h ⊢
    rcases h with h | h
    · exact Or.inl (blockFastO1_le h)
    · exact Or.inr (ih h)

/-- PROPOSITION prop:harden (flow half), O1: admitted-flow shrinkage. -/
theorem gateCheckO1_mono (cfg : Config) (mE : Store) (t : Tool) (a : Arg)
    (h : gateCheckO1 cfg mE t a = true) : gateCheck cfg mE t a = true := by
  cases a with
  | hdl k => simp [gateCheckO1] at h
  | lit b =>
    simp only [gateCheckO1, gateCheck] at h ⊢
    by_cases hs : cfg.sens t = true
    · rw [if_pos hs] at h ⊢; exact storeHasFastO1_le h
    · rw [if_neg hs]

/-- PROPOSITION prop:harden (flow half), O2: every flow O2 admits ungated
    is admitted by the baseline gate.  At sensitive tools the two tests
    coincide; at data tools the baseline admits every literal, so the
    admitted-flow relation only shrinks. -/
theorem gateCheckO2_mono (cfg : Config) (mE : Store) (t : Tool) (a : Arg)
    (h : gateCheckO2 cfg mE t a = true) : gateCheck cfg mE t a = true := by
  cases a with
  | hdl k => simp [gateCheckO2] at h
  | lit b =>
    simp only [gateCheckO2] at h
    simp only [gateCheck]
    by_cases hs : cfg.sens t = true
    · rw [if_pos hs]; exact h
    · rw [if_neg hs]

/- ----------------------------------------------------------------------
   Strictness witnesses (the shrinkage is proper) and the O2 closure of
   the post-endorsement channel of Corollary cor:noexfil(b), checked by
   computation: the build FAILS if any guard is false.
   ---------------------------------------------------------------------- -/

def tW : Tool := ⟨0⟩
def tOther : Tool := ⟨1⟩
def cfgW : Config := { sens := fun t => decide (t = tW), ccand := 3 }
/-- Every tool a data tool: isolates the data-tool clause under test. -/
def cfgData : Config := { cfgW with sens := fun _ => false }
def mT : Store := [(BlockId.e 0, ⟨[7], Label.T, []⟩)]

-- O1 strictness: a stored T-block passes the baseline sensitive gate
-- but not O1
#guard gateCheck   cfgW mT tW (Arg.lit [7]) == true
#guard gateCheckO1 cfgW mT tW (Arg.lit [7]) == false

-- (a) O2 strictness: a fresh data-tool literal flows under the baseline
--     and gates under O2
#guard gateCheck   cfgData [] tW (Arg.lit [9]) == true
#guard gateCheckO2 cfgData [] tW (Arg.lit [9]) == false

-- (b) the post-endorsement channel CLOSES: a reasoning-endorsed copy
--     (label C, scope [] — exactly the store Scenario 8 produces) flows
--     at the data tool under the baseline (Cor. cor:noexfil(b)) and
--     gates under O2
def mReas : Store := [(BlockId.e 0, ⟨[9, 9], Label.C, []⟩)]
#guard gateCheck   cfgData mReas tW (Arg.lit [9, 9]) == true
#guard gateCheckO2 cfgData mReas tW (Arg.lit [9, 9]) == false

-- (c) cross-tool: a copy scoped to ANOTHER tool gates here under O2
--     (exact-target discipline: no endorsement transfer between tools)
def mCross : Store := [(BlockId.e 0, ⟨[9, 9], Label.C, [tOther]⟩)]
#guard gateCheckO2 cfgData mCross tW (Arg.lit [9, 9]) == false

-- (d) the cache is operational: an in-scope copy flows at its endorsed
--     data tool (scope-caching; INV-3)
def mCache : Store := [(BlockId.e 0, ⟨[9, 9], Label.C, [tW]⟩)]
#guard gateCheckO2 cfgData mCache tW (Arg.lit [9, 9]) == true

-- (e) T-blocks still flow at data tools under O2
#guard gateCheckO2 cfgData mT tW (Arg.lit [7]) == true

-- (f) at sensitive tools O2 coincides with the baseline gate
#guard (gateCheckO2 cfgW mCache tW (Arg.lit [9, 9])
          == gateCheck cfgW mCache tW (Arg.lit [9, 9]))
#guard (gateCheckO2 cfgW mT tW (Arg.lit [7])
          == gateCheck cfgW mT tW (Arg.lit [7]))

-- handles never fast-pass under any policy (Rule r:whitelist(c))
#guard gateCheckO2 cfgData mCache tW (Arg.hdl 0) == false

end Permit

#print axioms Permit.gateCheckO1_mono
#print axioms Permit.gateCheckO2_mono


==> anc/permit_formal/PermitFormal/Interface.lean <==
/- ======================================================================
   PermitFormal/Interface.lean
   Stage M0 §3 / §2.1 / §2.2 of the mechanization plan.

   The interface between the fixed interpreter (TCB) and the four
   non-TCB actors:  P (Protected LLM), the attacker (which SUBSUMES the
   Quarantined Reader Q, plan §2.2), the user, and R_E.

   Paper ↔ Lean traceability:
   * Operation algebra Σ (§B intro, Figures fig:sos–fig:sos2) → `POp`
     (mapOp deferred to milestone M4, as planned).
   * Reply grammar of Rule r:iface(a)                          → `Reply`
     (the inductive IS the grammar: no other reply can be constructed).
   * Definition def:obs (Protected-LLM view)                   → `Obs`, `obs`
   * Attacker model §B.5                                       → `Attacker`
   * Trust axiom A6 / convention (C1)                          → `UserEnv.typed`, `Coins`
   * Rule r:retrieve (R_E: selector over Mem_E only)           → `REStrat`

   DISCLOSED MODELING DELTA (index-oracles; see README §Deltas, item 5).
   `UserEnv.udecide`/`.select` and `Attacker.toolOut`/`.paste`/`.qCands`/
   `.qOut` are functions of event ORDINALS, not of the displayed bytes or
   call arguments.  This is without loss of generality for every theorem
   in this development, by the standard diagonalization for deterministic
   systems: a run is a total function of (cfg, A, Uu, P, RE, ω), so any
   display-reactive user (or history-adaptive attacker) determines, along
   its one realized run, a definite sequence of decisions (resp. outputs);
   the index-oracle equal to that realized sequence reproduces the run
   exactly, and the theorems — universally quantified over `Uu` and over
   BOTH attackers — therefore cover the reactive behaviour's run.  For the
   two-run Theorem thm:reason specifically, every consumed decision and
   selection is recorded in the display transcript together with the
   displayed bytes (Remark rem:transcript), so transcript equality already
   pins exactly the data a display-reactive user could react to, and the
   two runs' induced oracles coincide.  The w.l.o.g. is an argument ABOUT
   the mechanization, not a machine-checked fact; it is disclosed here and
   in the README rather than silently assumed.
   ====================================================================== -/
import PermitFormal.Basic

namespace Permit

/-- Arguments P can pass to a tool: byte literals it holds (E-level by
    construction: P's entire input stream is E, Lemma lem:isolation —
    machine-checked form: `bytes_reply_isolation`), or opaque handles.
    Handles ALWAYS gate (Rule r:whitelist(c)). -/
inductive Arg
  | lit (b : Bytes)
  | hdl (h : Nat)
deriving DecidableEq, Repr

/-- P-emitted operations: the memory algebra Σ plus tool invocation.
    `map` is deferred to M4 (plan §8); `conf` appears as `confirm`
    (explicit confirmation of a handle for a target, Figure fig:sos2
    Conf-Acc/Conf-Rej); `retrieve` is trusted-store retrieval via R_E
    (Rule r:retrieve). -/
inductive POp
  | invoke      (t : Tool) (args : List Arg)   -- tool invocation (Tool-Fast / Tool-Gate)
  | writeP      (b : Bytes)                    -- W-P: stores at PC, empty scope
  | recall      (i : BlockId)                  -- Recall-E / Recall-O
  | fill        (q : Bytes)                    -- Fill (Q folded into attacker)
  | crystallize (q : Bytes)                    -- Cryst
  | confirm     (h : Nat) (tgt : Target)       -- Conf-Acc / Conf-Rej
  | retrieve    (q : Bytes)                    -- R_E selection over Mem_E
  | display     (x : Bytes)                    -- Display
  | evict       (i : BlockId)                  -- Evict (first-party residual n:evict)
deriving DecidableEq, Repr

/-- Replies to P — Rule r:iface(a), verbatim.  This type IS the
    constant-alphabet guarantee: the interpreter cannot return anything
    else, and the only bytes-carrying constructor is (v) verbatim E-bytes.
    The kernel-checked companion fact is `bytes_reply_isolation`
    (Invariants.lean): every `Reply.bytes` in a run's reply stream is the
    byte string of a non-U block present in the store at its emission step. -/
inductive Reply
  | ack
  | hdl   (h : Nat)
  | fail
  | dec   (d : Decision)
  | bytes (b : Bytes)
deriving DecidableEq, Repr

/-- The Protected-LLM view obs(c) (Definition def:obs):
    Mem_E, the decision history h, the trusted command input x(c), and the
    handle structure H(c) (here: the operation-determined handle count).
    NOTE the type-level fact: `Obs` contains no U-labelled block — `memE`
    is produced by `memEOf`, and `hist`/`typed` carry no U bytes. -/
structure Obs where
  memE   : Store
  hist   : List HEvent
  typed  : List Bytes
  hcount : Nat
deriving DecidableEq, Repr

/-- Coupled coin sequence ω (convention (C1)).  A pure function; P and R_E
    receive the same ω in both compared runs. -/
abbrev Coins := Nat → Nat

/-- The Protected LLM as a strategy (plan §2.1): an ARBITRARY function of
    (its own past operations, the reply stream, its view, the coins).
    Universally quantified in every theorem — this is the paper's
    "isolated from the attacker, not assumed benign".
    Lemma lem:cflow is literally: equal inputs ⇒ equal next op. -/
abbrev PStrat := List POp → List Reply → Obs → Coins → POp

/-- Trusted-store retriever R_E (Rule r:retrieve): reads ONLY the endorsed
    store (the interpreter passes it `memEOf`, nothing else — clause (i)
    holds by the type of the call site), returns only a block id, which the
    interpreter dereferences against Mem_E verbatim (clause (iii)); it is
    otherwise arbitrary (adversarial-but-confined), and coupled via ω. -/
abbrev REStrat := Bytes → Store → Coins → Option BlockId

/-- The attacker (paper §B.5), with the Quarantined Reader FOLDED IN
    (plan §2.2 — strictly more adversarial than the paper's Q, since we
    let the attacker choose Q's outputs directly):
    * `initU`   — initial untrusted store contents;
    * `toolOut` — for the k-th executed tool invocation, the captured
                  output blocks; the attacker chooses both COUNT and
                  CONTENT (Rule r:ingress);
    * `paste`   — paste-channel event at a given step index (W-Paste);
    * `qCands`  — Q's candidate list for the k-th fill/crystallize event;
    * `qOut`    — Q's crystallized summary for the k-th such event.
    Index-oracle form: w.l.o.g. per the header disclosure — an attacker
    adapting to the realized call arguments or protocol history is covered
    by the oracle equal to its realized output sequence. -/
structure Attacker where
  initU   : List Bytes
  toolOut : Nat → List Bytes
  paste   : Nat → Option Bytes
  qCands  : Nat → List Bytes
  qOut    : Nat → Bytes

/-- The user environment.
    * `typed`   — typed command-channel input at a step index; COUPLED
                  across compared runs (trust axiom A6 / convention (C1));
    * `udecide` — decision at the k-th confirmation event (named `udecide`
                  to avoid shadowing Lean's `decide`);
    * `select`  — candidate selection at the k-th confirmation event.
    Decisions/selections are NOT coupled a priori: Theorem thm:reason pins
    them through display-transcript equality (Remark rem:transcript).
    Index-oracle form: w.l.o.g. per the header disclosure — a user reacting
    to displayed bytes is covered by the oracle equal to the decision
    sequence realized on its run, and transcript equality pins that
    sequence across the two compared runs. -/
structure UserEnv where
  typed   : Nat → Option Bytes
  udecide : Nat → Decision
  select  : Nat → Nat

end Permit


==> anc/permit_formal/PermitFormal/Invariants.lean <==
/- ======================================================================
   PermitFormal/Invariants.lean — Stage M1 (plan §6.1).
   Spec lemmas for the M0 helpers; the invariant bundle Inv
   (mechanizing Lemmas lem:isolation, lem:endorse (cSound), and the sink
   trichotomy as an invariant); preservation inv_step/inv_runFrom/inv_run;
   transcript monotonicity (dt prefix lemmas); and the named isolation
   fact `bytes_reply_isolation` (the kernel-checked form of Lemma
   lem:isolation's reply-grammar half).
   ====================================================================== -/
import PermitFormal.Observables

namespace Permit

/- ---------- §1 Spec lemmas for M0 helpers ---------- -/

theorem toolIn_singleton {t u : Tool} (h : toolIn t [u] = true) : u = t := by
  simp [toolIn] at h; exact h

theorem toolIn_nil {t : Tool} (h : toolIn t [] = true) : False := by
  simp [toolIn] at h

/-- Rule r:whitelist(a), per block. -/
theorem blockFast_spec {t : Tool} {b : Bytes} {blk : Block}
    (h : blockFast t b blk = true) :
    blk.bytes = b ∧ (blk.label = Label.T ∨
      ((blk.label = Label.C ∨ blk.label = Label.CC) ∧ toolIn t blk.scope = true)) := by
  simp only [blockFast, Bool.and_eq_true, Bool.or_eq_true, decide_eq_true_eq] at h
  tauto

theorem storeHasFast_spec : ∀ {mE : Store} {t : Tool} {b : Bytes},
    storeHasFast mE t b = true →
    ∃ i blk, (i, blk) ∈ mE ∧ blockFast t b blk = true := by
  intro mE
  induction mE with
  | nil => intro t b h; simp [storeHasFast] at h
  | cons hd tl ih =>
    intro t b h
    obtain ⟨i, blk⟩ := hd
    simp only [storeHasFast, Bool.or_eq_true] at h
    rcases h with h | h
    · exact ⟨i, blk, by simp, h⟩
    · obtain ⟨j, blk', hm, hb⟩ := ih h
      exact ⟨j, blk', by simp [hm], hb⟩

/-- A successful lookup is a membership witness. -/
theorem findBlock?_mem : ∀ {m : Store} {i : BlockId} {blk : Block},
    findBlock? m i = some blk → (i, blk) ∈ m := by
  intro m
  induction m with
  | nil => intro i blk h; simp [findBlock?] at h
  | cons hd tl ih =>
    intro i blk h
    obtain ⟨j, bj⟩ := hd
    by_cases hj : j = i
    · rw [findBlock?, if_pos hj] at h
      injection h with h
      subst hj; subst h
      simp
    · rw [findBlock?, if_neg hj] at h
      exact List.mem_cons_of_mem _ (ih h)

/-- Mem_E is a sub-store (Definition def:config). -/
theorem memEOf_sub : ∀ {m : Store} {i : BlockId} {blk : Block},
    (i, blk) ∈ memEOf m → (i, blk) ∈ m := by
  intro m
  induction m with
  | nil => intro i blk h; simp [memEOf] at h
  | cons hd tl ih =>
    intro i blk h
    obtain ⟨j, b⟩ := hd
    simp only [memEOf] at h
    by_cases hl : b.label = Label.U
    · rw [if_pos hl] at h; exact List.mem_cons_of_mem _ (ih h)
    · rw [if_neg hl] at h
      rcases List.mem_cons.mp h with h | h
      · rw [h]; simp
      · exact List.mem_cons_of_mem _ (ih h)

/-- Mem_E contains no U-labelled block (Definition def:config). -/
theorem memEOf_labelE : ∀ {m : Store} {i : BlockId} {blk : Block},
    (i, blk) ∈ memEOf m → blk.label ≠ Label.U := by
  intro m
  induction m with
  | nil => intro i blk h; simp [memEOf] at h
  | cons hd tl ih =>
    intro i blk h
    obtain ⟨j, bj⟩ := hd
    simp only [memEOf] at h
    by_cases hl : bj.label = Label.U
    · rw [if_pos hl] at h; exact ih h
    · rw [if_neg hl] at h
      rcases List.mem_cons.mp h with h | h
      · injection h with _h1 h2
        rw [h2]; exact hl
      · exact ih h

/-- evict only removes (Figure Evict). -/
theorem eraseBlock_sub : ∀ {m : Store} {j : BlockId} {i : BlockId} {blk : Block},
    (i, blk) ∈ eraseBlock m j → (i, blk) ∈ m := by
  intro m
  induction m with
  | nil => intro j i blk h; simp [eraseBlock] at h
  | cons hd tl ih =>
    intro j i blk h
    obtain ⟨k, b⟩ := hd
    simp only [eraseBlock] at h
    by_cases hk : k = j
    · rw [if_pos hk] at h; exact List.mem_cons_of_mem _ (ih h)
    · rw [if_neg hk] at h
      rcases List.mem_cons.mp h with h | h
      · rw [h]; simp
      · exact List.mem_cons_of_mem _ (ih h)

/-- New C-copies (plan §2.4): anything in the extended store is old, or is a
    C block scoped to exactly the endorsing tool with bytes from the list. -/
theorem addCCopies_spec (t : Tool) : ∀ (bs : List Bytes) (m : Store) (nE : Nat)
    {i : BlockId} {blk : Block}, (i, blk) ∈ (addCCopies t m nE bs).1 →
    (i, blk) ∈ m ∨ (blk.label = Label.C ∧ blk.scope = [t] ∧ blk.bytes ∈ bs) := by
  intro bs
  induction bs with
  | nil => intro m nE i blk h; simp [addCCopies] at h; simp [h]
  | cons b rest ih =>
    intro m nE i blk h
    simp only [addCCopies] at h
    rcases ih _ _ h with h | ⟨h1, h2, h3⟩
    · rcases List.mem_append.mp h with h | h
      · exact Or.inl h
      · simp at h
        exact Or.inr ⟨by simp [h], by simp [h], by simp [h]⟩
    · exact Or.inr ⟨h1, h2, List.mem_cons_of_mem _ h3⟩

/-- Ingress capture (Rule r:ingress): only U blocks are added. -/
theorem addUBlocks_spec : ∀ (bs : List Bytes) (m : Store) (nU : Nat)
    {i : BlockId} {blk : Block}, (i, blk) ∈ (addUBlocks m nU bs).1 →
    (i, blk) ∈ m ∨ blk.label = Label.U := by
  intro bs
  induction bs with
  | nil => intro m nU i blk h; simp [addUBlocks] at h; simp [h]
  | cons b rest ih =>
    intro m nU i blk h
    simp only [addUBlocks] at h
    rcases ih _ _ h with h | h
    · rcases List.mem_append.mp h with h | h
      · exact Or.inl h
      · simp at h; exact Or.inr (by simp [h])
    · exact Or.inr h

/-- Rule r:whitelist(c), definitional: a handle NEVER fast-passes. -/
theorem handle_always_gates (cfg : Config) (mE : Store) (t : Tool) (h : Nat) :
    gateCheck cfg mE t (Arg.hdl h) = false := rfl

/-- Ingestion never touches the reply stream. -/
theorem ingestTyped_replies (x? : Option Bytes) (s : IState) :
    (ingestTyped x? s).replies = s.replies := by
  cases x? <;> rfl

/-- Ingestion never touches the reply stream. -/
theorem ingestPaste_replies (b? : Option Bytes) (s : IState) :
    (ingestPaste b? s).replies = s.replies := by
  cases b? <;> rfl

/- ---------- §2 Endorsement predicate and safety predicates ---------- -/
/-- "An accepting decision-pane confirmation of exactly these bytes at exactly
    this tool is in the transcript" — Lemma lem:endorse's conclusion. -/
def AcceptedConf (dt : List DispEvent) (b : Bytes) (t : Tool) : Prop :=
  ∃ cands sel,
    DispEvent.confirm (some b) cands sel (Target.tool t) Decision.accept ∈ dt

theorem AcceptedConf.mono {dt dt' : List DispEvent} {b : Bytes} {t : Tool}
    (hsub : ∀ x ∈ dt, x ∈ dt') (h : AcceptedConf dt b t) : AcceptedConf dt' b t := by
  obtain ⟨c, k, hm⟩ := h; exact ⟨c, k, hsub _ hm⟩

/-- The Action-Integrity trichotomy for one sink event (Def. def:action):
    gated args were endorsed at this call (flag true, bytes = displayed bytes
    by construction, Rule r:atomic); ungated args are typed values or
    previously endorsed at exactly this tool. -/
def SinkSafe (dt : List DispEvent) (ty : List Bytes) (e : SinkEvent) : Prop :=
  ∀ p ∈ e.args,
    (p.2 = true → AcceptedConf dt p.1 e.tool) ∧
    (p.2 = false → p.1 ∈ ty ∨ AcceptedConf dt p.1 e.tool)

theorem SinkSafe.mono {dt dt' ty ty' e}
    (hdt : ∀ x ∈ dt, x ∈ dt') (hty : ∀ x ∈ ty, x ∈ ty')
    (h : SinkSafe dt ty e) : SinkSafe dt' ty' e := by
  intro p hp
  obtain ⟨h1, h2⟩ := h p hp
  refine ⟨fun hg => (h1 hg).mono hdt, fun hg => ?_⟩
  rcases h2 hg with h | h
  · exact Or.inl (hty _ h)
  · exact Or.inr (h.mono hdt)

/-- Classification of every block the interpreter can newly create. -/
def NewSafe (dt : List DispEvent) (ty : List Bytes) (blk : Block) : Prop :=
  blk.label = Label.U ∨ blk.label = Label.PC ∨
  (blk.label = Label.T ∧ blk.bytes ∈ ty) ∨
  (blk.label = Label.C ∧ ∃ t, blk.scope = [t] ∧ AcceptedConf dt blk.bytes t) ∨
  (blk.label = Label.C ∧ blk.scope = [])

/- ---------- §3 The invariant bundle (plan §6.1) ---------- -/

/-- Inv: tOrigin = T-blocks are typed (feeds paper case (i));
    cSound = Lemma lem:endorse; noCC = no community promotion single-user;
    sinkSound = the Action-Integrity trichotomy, carried inductively. -/
structure Inv (s : IState) : Prop where
  tOrigin : ∀ i blk, (i, blk) ∈ s.mem → blk.label = Label.T → blk.bytes ∈ s.typed
  cSound  : ∀ i blk, (i, blk) ∈ s.mem → blk.label = Label.C →
              ∀ t, toolIn t blk.scope = true → AcceptedConf s.dt blk.bytes t
  noCC    : ∀ i blk, (i, blk) ∈ s.mem → blk.label ≠ Label.CC
  sinkSound : ∀ e ∈ s.sinkRaw, SinkSafe s.dt s.typed e

/-- Master extension lemma: one proof, reused by every step case. -/
theorem Inv.of_extend {s s' : IState} (h : Inv s)
    (hdt : ∀ x ∈ s.dt, x ∈ s'.dt) (hty : ∀ x ∈ s.typed, x ∈ s'.typed)
    (hmem : ∀ i blk, (i, blk) ∈ s'.mem →
              (i, blk) ∈ s.mem ∨ NewSafe s'.dt s'.typed blk)
    (hsink : ∀ e ∈ s'.sinkRaw, e ∈ s.sinkRaw ∨ SinkSafe s'.dt s'.typed e) :
    Inv s' := by
  constructor
  · intro i blk hm hT
    rcases hmem i blk hm with hold | hnew
    · exact hty _ (h.tOrigin i blk hold hT)
    · rcases hnew with h1 | h1 | ⟨_, h1⟩ | ⟨h1, _⟩ | ⟨h1, _⟩
      · rw [hT] at h1; exact absurd h1 (by decide)
      · rw [hT] at h1; exact absurd h1 (by decide)
      · exact h1
      · rw [hT] at h1; exact absurd h1 (by decide)
      · rw [hT] at h1; exact absurd h1 (by decide)
  · intro i blk hm hC t ht
    rcases hmem i blk hm with hold | hnew
    · exact (h.cSound i blk hold hC t ht).mono hdt
    · rcases hnew with h1 | h1 | ⟨h1, _⟩ | ⟨_, t₀, hsc, hac⟩ | ⟨_, hsc⟩
      · rw [hC] at h1; exact absurd h1 (by decide)
      · rw [hC] at h1; exact absurd h1 (by decide)
      · rw [hC] at h1; exact absurd h1 (by decide)
      · rw [hsc] at ht; rw [toolIn_singleton ht] at hac; exact hac
      · rw [hsc] at ht; exact absurd ht (by simp [toolIn])
  · intro i blk hm
    rcases hmem i blk hm with hold | hnew
    · exact h.noCC i blk hold
    · rcases hnew with h1 | h1 | ⟨h1, _⟩ | ⟨h1, _⟩ | ⟨h1, _⟩ <;>
        (rw [h1]; decide)
  · intro e he
    rcases hsink e he with hold | hnew
    · exact (h.sinkSound e hold).mono hdt hty
    · exact hnew

/- ---------- §4 Lemma mediation, mechanized: processArgs_spec ---------- -/

/-- Every flowed argument of a processed invocation is either
    (fast, flag false): a P-supplied LITERAL passing the whitelist test over
    Mem_E (at a sensitive tool this means storeHasFast); or
    (gated, flag true): displayed at an accepting confirmation of EXACTLY
    those bytes at EXACTLY this tool, recorded among this step's events.
    This is Lemma lem:mediation + the atomicity of Rule r:atomic. -/
theorem processArgs_spec (cfg : Config) (mE : Store) (res : List (List Bytes))
    (Uu : UserEnv) (t : Tool) :
    ∀ (args : List Arg) (idx : Nat) (p : Bytes × Bool),
      p ∈ (processArgs cfg mE res Uu t args idx).flowed →
      (p.2 = false → (cfg.sens t = true → storeHasFast mE t p.1 = true) ∧
                     Arg.lit p.1 ∈ args) ∧
      (p.2 = true → ∃ cands sel,
        DispEvent.confirm (some p.1) cands sel (Target.tool t) Decision.accept
          ∈ (processArgs cfg mE res Uu t args idx).events) := by
  intro args
  induction args with
  | nil => intro idx p hp; simp [processArgs] at hp
  | cons a rest ih =>
    intro idx p hp
    by_cases hg : gateCheck cfg mE t a = true
    · -- fast branch
      cases a with
      | hdl h => simp [gateCheck] at hg
      | lit b =>
        simp only [processArgs, if_pos hg, List.mem_cons] at hp
        rcases hp with rfl | hp
        · refine ⟨fun _ => ⟨fun hs => ?_, by simp⟩, fun hgg => by simp at hgg⟩
          simpa [gateCheck, hs] using hg
        · obtain ⟨h1, h2⟩ := ih idx p hp
          refine ⟨fun hf => ⟨(h1 hf).1, List.mem_cons_of_mem _ (h1 hf).2⟩,
                  fun hgg => ?_⟩
          obtain ⟨c, k, hm⟩ := h2 hgg
          exact ⟨c, k, by simpa [processArgs, if_pos hg] using hm⟩
    · -- gate branch
      rcases hres : resolveArg res a with _ | ⟨c, cs⟩
      · -- null resolution: nothing flows
        simp [processArgs, if_neg hg, hres] at hp
      · rcases hd : Uu.udecide idx with _ | _
        · -- accept
          simp only [processArgs, if_neg hg, hres, hd, List.mem_cons] at hp
          rcases hp with rfl | hp
          · refine ⟨fun hf => by simp at hf, fun _ => ?_⟩
            exact ⟨c :: cs, some (Uu.select idx),
              by simp [processArgs, if_neg hg, hres, hd]⟩
          · obtain ⟨h1, h2⟩ := ih (idx + 1) p hp
            refine ⟨fun hf => ⟨(h1 hf).1, List.mem_cons_of_mem _ (h1 hf).2⟩,
                    fun hgg => ?_⟩
            obtain ⟨c', k', hm⟩ := h2 hgg
            exact ⟨c', k',
              by simp only [processArgs, if_neg hg, hres, hd, List.mem_cons];
                 exact Or.inr hm⟩
        · -- reject: nothing flows
          simp [processArgs, if_neg hg, hres, hd] at hp

/-- Corollary: ungated flow into any invocation is verbatim P-supplied
    literal bytes; every handle-resolved value flows only gated, with its
    exact bytes displayed.  Mechanized core of Corollary cor:noexfil. -/
theorem ungated_is_literal (cfg : Config) (mE : Store) (res : List (List Bytes))
    (Uu : UserEnv) (t : Tool) (args : List Arg) (idx : Nat) (p : Bytes × Bool)
    (hp : p ∈ (processArgs cfg mE res Uu t args idx).flowed)
    (hf : p.2 = false) : Arg.lit p.1 ∈ args :=
  ((processArgs_spec cfg mE res Uu t args idx p hp).1 hf).2

/- ---------- §5 Preservation ---------- -/

theorem inv_execOp (cfg : Config) (A : Attacker) (Uu : UserEnv) (RE : REStrat)
    (ω : Coins) (op : POp) (s₀ : IState) (h : Inv s₀) :
    Inv (execOp cfg A Uu RE ω op s₀) := by
  cases op with
  | invoke t args =>
    simp only [execOp]
    split
    · next hok =>
      rcases hAC : addCCopies t s₀.mem s₀.nextE
          ((processArgs cfg (memEOf s₀.mem) s₀.resolve Uu t args s₀.cConf).flowed.filterMap
            (fun p => if p.2 then some p.1 else none)) with ⟨mem₁, nE₁⟩
      rcases hAU : addUBlocks mem₁ s₀.nextU (A.toolOut s₀.cTool) with ⟨mem₂, nU₁⟩
      simp only [hAC, hAU]
      refine Inv.of_extend h (fun x hx => List.mem_append_left _ hx)
        (fun x hx => hx) ?_ ?_
      · intro i blk hm
        have hm₂ : (i, blk) ∈ (addUBlocks mem₁ s₀.nextU (A.toolOut s₀.cTool)).1 := by
          rw [hAU]; exact hm
        rcases addUBlocks_spec _ _ _ hm₂ with hm₁ | hU
        · -- restate the C-copy extension in the form addCCopies_spec expects
          have hm₁' : (i, blk) ∈ (addCCopies t s₀.mem s₀.nextE
              ((processArgs cfg (memEOf s₀.mem) s₀.resolve Uu t args
                s₀.cConf).flowed.filterMap
                (fun p => if p.2 then some p.1 else none))).1 := by
            rw [hAC]; exact hm₁
          rcases addCCopies_spec t _ _ _ hm₁' with hold | ⟨hC, hsc, hbs⟩
          · exact Or.inl hold
          · obtain ⟨q, hq, hqe⟩ := List.mem_filterMap.mp hbs
            have hq2 : q.2 = true ∧ q.1 = blk.bytes := by
              by_cases hb : q.2 = true
              · refine ⟨hb, ?_⟩; simpa [hb] using hqe
              · simp [Bool.not_eq_true] at hb; simp [hb] at hqe
            obtain ⟨c, k, hm'⟩ :=
              ((processArgs_spec cfg (memEOf s₀.mem) s₀.resolve Uu t args
                s₀.cConf q hq).2 hq2.1)
            -- NewSafe's fourth disjunct: C block with singleton scope and
            -- an accepting confirmation among this step's events
            refine Or.inr (Or.inr (Or.inr (Or.inr (Or.inl
              ⟨hC, t, hsc, c, k, ?_⟩))))
            rw [← hq2.2]
            exact List.mem_append_right _ hm'
        · exact Or.inr (Or.inl hU)
      · intro e he
        by_cases hsens : cfg.sens t = true
        · rw [if_pos hsens] at he
          rcases List.mem_append.mp he with he | he
          · exact Or.inl he
          · have he2 := List.mem_singleton.mp he
            refine Or.inr ?_
            rw [he2]
            intro p hp
            obtain ⟨h1, h2⟩ := processArgs_spec cfg (memEOf s₀.mem) s₀.resolve
              Uu t args s₀.cConf p hp
            refine ⟨fun hgg => ?_, fun hf => ?_⟩
            · obtain ⟨c, k, hm'⟩ := h2 hgg
              exact ⟨c, k, List.mem_append_right _ hm'⟩
            · obtain ⟨j, blk, hmem', hbf⟩ :=
                storeHasFast_spec ((h1 hf).1 hsens)
              obtain ⟨hbytes, hlab⟩ := blockFast_spec hbf
              have hmem'' := memEOf_sub hmem'
              rcases hlab with hT | ⟨hCC, hsc⟩
              · exact Or.inl (hbytes ▸ h.tOrigin j blk hmem'' hT)
              · rcases hCC with hC | hCC
                · refine Or.inr ?_
                  have := h.cSound j blk hmem'' hC t hsc
                  rw [hbytes] at this
                  exact this.mono (fun x hx => List.mem_append_left _ hx)
                · exact absurd hCC (h.noCC j blk hmem'')
        · rw [if_neg hsens] at he
          exact Or.inl he
    · next hok =>
      exact Inv.of_extend h (fun x hx => List.mem_append_left _ hx)
        (fun x hx => hx) (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
  | writeP b =>
    refine Inv.of_extend h (fun x hx => hx) (fun x hx => hx) ?_
      (fun e he => Or.inl he)
    intro i blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact Or.inl hm
    · have h2 := List.mem_singleton.mp hm
      injection h2 with hi hb
      subst hb
      -- NewSafe's PC disjunct
      exact Or.inr (Or.inr (Or.inl rfl))
  | «recall» i =>
    simp only [execOp]
    split
    · split
      · exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
          (fun j blk hm => Or.inl hm) (fun e he => Or.inl he)
      · exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
          (fun j blk hm => Or.inl hm) (fun e he => Or.inl he)
    · exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
        (fun j blk hm => Or.inl hm) (fun e he => Or.inl he)
  | fill q =>
    exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
      (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
  | crystallize q =>
    refine Inv.of_extend h (fun x hx => hx) (fun x hx => hx) ?_
      (fun e he => Or.inl he)
    intro i blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact Or.inl hm
    · have h2 := List.mem_singleton.mp hm
      injection h2 with hi hb
      subst hb
      -- NewSafe's U disjunct
      exact Or.inr (Or.inl rfl)
  | confirm hh tgt =>
    -- case on the discriminants explicitly (robust against match-name drift)
    rcases hres : (nth? s₀.resolve hh).getD [] with _ | ⟨c, cs⟩
    · simp only [execOp, hres]
      exact Inv.of_extend h (fun x hx => List.mem_append_left _ hx)
        (fun x hx => hx) (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
    · rcases hd : Uu.udecide s₀.cConf with _ | _
      · simp only [execOp, hres, hd]
        refine Inv.of_extend h (fun x hx => List.mem_append_left _ hx)
          (fun x hx => hx) ?_ (fun e he => Or.inl he)
        intro i blk hm
        rcases List.mem_append.mp hm with hm | hm
        · exact Or.inl hm
        · have h2 := List.mem_singleton.mp hm
          injection h2 with hi hb
          subst hb
          cases tgt with
          | tool t =>
            -- NewSafe's C∧∃ disjunct
            refine Or.inr (Or.inr (Or.inr (Or.inr (Or.inl
              ⟨rfl, t, rfl, c :: cs, some (Uu.select s₀.cConf), ?_⟩))))
            exact List.mem_append_right _ (List.mem_singleton.mpr rfl)
          | reasoning =>
            -- NewSafe's C∧[] disjunct
            exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inr ⟨rfl, rfl⟩))))
      · simp only [execOp, hres, hd]
        exact Inv.of_extend h (fun x hx => List.mem_append_left _ hx)
          (fun x hx => hx) (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
  | retrieve q =>
    simp only [execOp]
    split
    · split
      · exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
          (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
      · exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
          (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
    · exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
        (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
  | display x =>
    exact Inv.of_extend h (fun x hx => List.mem_append_left _ hx)
      (fun x hx => hx) (fun i blk hm => Or.inl hm) (fun e he => Or.inl he)
  | evict i =>
    exact Inv.of_extend h (fun x hx => hx) (fun x hx => hx)
      (fun j blk hm => Or.inl (eraseBlock_sub hm)) (fun e he => Or.inl he)

theorem inv_ingestTyped (x? : Option Bytes) (s : IState) (h : Inv s) :
    Inv (ingestTyped x? s) := by
  cases x? with
  | none => exact h
  | some x =>
    refine Inv.of_extend h (fun y hy => hy)
      (fun y hy => List.mem_append_left _ hy) ?_ (fun e he => Or.inl he)
    intro i blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact Or.inl hm
    · have h2 := List.mem_singleton.mp hm
      injection h2 with hi hb
      subst hb
      -- NewSafe's T disjunct
      exact Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl,
        List.mem_append_right _ (List.mem_singleton.mpr rfl)⟩)))

theorem inv_ingestPaste (b? : Option Bytes) (s : IState) (h : Inv s) :
    Inv (ingestPaste b? s) := by
  cases b? with
  | none => exact h
  | some b =>
    refine Inv.of_extend h (fun y hy => hy) (fun y hy => hy) ?_
      (fun e he => Or.inl he)
    intro i blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact Or.inl hm
    · have h2 := List.mem_singleton.mp hm
      injection h2 with hi hb
      subst hb
      -- NewSafe's U disjunct
      exact Or.inr (Or.inl rfl)

theorem inv_init (A : Attacker) : Inv (init A) := by
  have hmem : ∀ i blk, (i, blk) ∈ (init A).mem → blk.label = Label.U := by
    intro i blk hm
    have hm' : (i, blk) ∈ (addUBlocks [] 0 A.initU).1 := hm
    rcases addUBlocks_spec _ _ _ hm' with hc | hU
    · simp at hc
    · exact hU
  constructor
  · intro i blk hm hT
    have hU := hmem i blk hm
    rw [hT] at hU
    exact absurd hU (by decide)
  · intro i blk hm hC
    have hU := hmem i blk hm
    rw [hC] at hU
    exact absurd hU (by decide)
  · intro i blk hm
    rw [hmem i blk hm]
    decide
  · intro e he
    have he' : e ∈ ([] : List SinkEvent) := he
    cases he'

/-- Preservation along a run from an ARBITRARY invariant-satisfying initial
    state (F3): `Inv s₀` is exactly the consistency condition the paper's
    quantification over configurations presupposes (T-blocks typed, C-scopes
    endorsed, no CC, sinks safe). -/
theorem inv_runFrom (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) {s₀ : IState} (h₀ : Inv s₀) :
    ∀ n, Inv (runFrom cfg A Uu P RE ω s₀ n)
  | 0 => h₀
  | n + 1 =>
    inv_execOp cfg A Uu RE ω _ _
      (inv_ingestPaste _ _ (inv_ingestTyped _ _ (inv_runFrom cfg A Uu P RE ω h₀ n)))

theorem inv_run (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) : ∀ n, Inv (run cfg A Uu P RE ω n) :=
  inv_runFrom cfg A Uu P RE ω (inv_init A)

/- ---------- §6 Transcript monotonicity (append-only DT) ---------- -/

theorem dt_execOp_prefix (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (RE : REStrat) (ω : Coins) (op : POp) (s : IState) :
    s.dt <+: (execOp cfg A Uu RE ω op s).dt := by
  cases op with
  | invoke t args => simp only [execOp]; split <;> exact ⟨_, rfl⟩
  | writeP b => exact ⟨[], by simp [execOp]⟩
  | «recall» i =>
    simp only [execOp]
    split
    · split <;> exact ⟨[], by simp⟩
    · exact ⟨[], by simp⟩
  | fill q => exact ⟨[], by simp [execOp]⟩
  | crystallize q => exact ⟨[], by simp [execOp]⟩
  | confirm hh tgt =>
    rcases hres : (nth? s.resolve hh).getD [] with _ | ⟨c, cs⟩
    · simp only [execOp, hres]; exact ⟨_, rfl⟩
    · rcases hd : Uu.udecide s.cConf with _ | _ <;>
        simp only [execOp, hres, hd] <;> exact ⟨_, rfl⟩
  | retrieve q =>
    simp only [execOp]
    split
    · split <;> exact ⟨[], by simp⟩
    · exact ⟨[], by simp⟩
  | display x => simp only [execOp]; exact ⟨_, rfl⟩
  | evict i => exact ⟨[], by simp [execOp]⟩

theorem dt_runFrom_prefix (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (s₀ : IState) :
    ∀ {t n : Nat}, t ≤ n →
    (runFrom cfg A Uu P RE ω s₀ t).dt <+: (runFrom cfg A Uu P RE ω s₀ n).dt := by
  intro t n h
  induction n with
  | zero => have := Nat.le_zero.mp h; subst this; exact ⟨[], by simp⟩
  | succ k ih =>
    rcases Nat.lt_or_ge t (k + 1) with hlt | hge
    · have hk := ih (Nat.lt_succ_iff.mp hlt)
      refine hk.trans ?_
      show (runFrom cfg A Uu P RE ω s₀ k).dt <+:
        (step cfg A Uu P RE ω k _).dt
      unfold step
      have hpre : (runFrom cfg A Uu P RE ω s₀ k).dt =
          (ingestPaste (A.paste k) (ingestTyped (Uu.typed k)
            (runFrom cfg A Uu P RE ω s₀ k))).dt := by
        cases hx : Uu.typed k <;> cases hp : A.paste k <;>
          simp [ingestTyped, ingestPaste]
      rw [hpre]
      exact dt_execOp_prefix cfg A Uu RE ω _ _
    · have : t = k + 1 := Nat.le_antisymm h hge
      subst this
      exact ⟨[], by simp⟩

/- ---------- §7 Named isolation fact (F7): bytes_reply_isolation ---------- -/

/-- Step form of Lemma lem:isolation's reply-grammar half: every
    `Reply.bytes` a single interpreter step appends is the byte string of a
    block PRESENT IN THE STORE AT THAT STEP whose label is not U.  The two
    emission sites are Recall-E (non-U branch) and R_E dereference against
    Mem_E; every other arm appends only ack/hdl/fail/dec. -/
theorem bytes_reply_step (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (RE : REStrat) (ω : Coins) (op : POp) (s : IState) (b : Bytes)
    (hb : Reply.bytes b ∈ (execOp cfg A Uu RE ω op s).replies) :
    Reply.bytes b ∈ s.replies ∨
    ∃ i blk, (i, blk) ∈ s.mem ∧ blk.label ≠ Label.U ∧ blk.bytes = b := by
  cases op with
  | invoke t args =>
    simp only [execOp] at hb
    split at hb
    · rcases List.mem_append.mp hb with h | h
      · exact Or.inl h
      · exfalso; split at h <;> simp at h
    · rcases List.mem_append.mp hb with h | h
      · exact Or.inl h
      · simp at h
  | writeP b' =>
    simp only [execOp] at hb
    rcases List.mem_append.mp hb with h | h
    · exact Or.inl h
    · simp at h
  | «recall» i =>
    rcases hf : findBlock? s.mem i with _ | blk
    · simp only [execOp, hf] at hb
      rcases List.mem_append.mp hb with h | h
      · exact Or.inl h
      · simp at h
    · by_cases hU : blk.label = Label.U
      · simp only [execOp, hf, if_pos hU] at hb
        rcases List.mem_append.mp hb with h | h
        · exact Or.inl h
        · simp at h
      · simp only [execOp, hf, if_neg hU] at hb
        rcases List.mem_append.mp hb with h | h
        · exact Or.inl h
        · have hbb := List.mem_singleton.mp h
          injection hbb with hbb
          exact Or.inr ⟨i, blk, findBlock?_mem hf, hU, hbb.symm⟩
  | fill q =>
    simp only [execOp] at hb
    rcases List.mem_append.mp hb with h | h
    · exact Or.inl h
    · simp at h
  | crystallize q =>
    simp only [execOp] at hb
    rcases List.mem_append.mp hb with h | h
    · exact Or.inl h
    · simp at h
  | confirm hh tgt =>
    rcases hres : (nth? s.resolve hh).getD [] with _ | ⟨c, cs⟩
    · simp only [execOp, hres] at hb
      rcases List.mem_append.mp hb with h | h
      · exact Or.inl h
      · simp at h
    · rcases hd : Uu.udecide s.cConf with _ | _
      · simp only [execOp, hres, hd] at hb
        rcases List.mem_append.mp hb with h | h
        · exact Or.inl h
        · simp at h
      · simp only [execOp, hres, hd] at hb
        rcases List.mem_append.mp hb with h | h
        · exact Or.inl h
        · simp at h
  | retrieve q =>
    rcases hre : RE q (memEOf s.mem) ω with _ | i
    · simp only [execOp, hre] at hb
      rcases List.mem_append.mp hb with h | h
      · exact Or.inl h
      · simp at h
    · rcases hf : findBlock? (memEOf s.mem) i with _ | blk
      · simp only [execOp, hre, hf] at hb
        rcases List.mem_append.mp hb with h | h
        · exact Or.inl h
        · simp at h
      · simp only [execOp, hre, hf] at hb
        rcases List.mem_append.mp hb with h | h
        · exact Or.inl h
        · have hbb := List.mem_singleton.mp h
          injection hbb with hbb
          exact Or.inr ⟨i, blk, memEOf_sub (findBlock?_mem hf),
            memEOf_labelE (findBlock?_mem hf), hbb.symm⟩
  | display x =>
    simp only [execOp] at hb
    rcases List.mem_append.mp hb with h | h
    · exact Or.inl h
    · simp at h
  | evict i =>
    simp only [execOp] at hb
    rcases List.mem_append.mp hb with h | h
    · exact Or.inl h
    · simp at h

/-- LEMMA lem:isolation (reply half), named and run-level: every byte string
    P ever receives as a `Reply.bytes` was, at the step of its emission, the
    content of an E-level (non-U) block of the store.  Together with the
    reply grammar (`Reply` has no other bytes-carrying constructor) and
    `Obs`'s construction through `memEOf`, this is the kernel-checked form
    of "σ_P contains no bytes of any U-labelled block". -/
theorem bytes_reply_isolation (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (s₀ : IState) :
    ∀ (n : Nat) (b : Bytes),
      Reply.bytes b ∈ (runFrom cfg A Uu P RE ω s₀ n).replies →
      Reply.bytes b ∈ s₀.replies ∨
      ∃ t, t < n ∧ ∃ i blk,
        (i, blk) ∈ (ingestPaste (A.paste t) (ingestTyped (Uu.typed t)
          (runFrom cfg A Uu P RE ω s₀ t))).mem ∧
        blk.label ≠ Label.U ∧ blk.bytes = b := by
  intro n
  induction n with
  | zero => intro b hb; exact Or.inl hb
  | succ k ih =>
    intro b hb
    set u := ingestPaste (A.paste k)
      (ingestTyped (Uu.typed k) (runFrom cfg A Uu P RE ω s₀ k)) with hu
    have e : runFrom cfg A Uu P RE ω s₀ (k + 1)
        = execOp cfg A Uu RE ω (P u.ops u.replies (obs u) ω) u := rfl
    rw [e] at hb
    rcases bytes_reply_step cfg A Uu RE ω _ u b hb with hold | ⟨i, blk, hm, hl, hbb⟩
    · have hold' : Reply.bytes b ∈ (runFrom cfg A Uu P RE ω s₀ k).replies := by
        rw [hu, ingestPaste_replies, ingestTyped_replies] at hold
        exact hold
      rcases ih b hold' with h | ⟨t, ht, w⟩
      · exact Or.inl h
      · exact Or.inr ⟨t, Nat.lt_succ_of_lt ht, w⟩
    · exact Or.inr ⟨k, Nat.lt_succ_self k, i, blk, hm, hl, hbb⟩

/-- Specialization to `run` (empty initial reply stream): every bytes reply
    P ever receives originated as an E-level block at some prior step. -/
theorem bytes_reply_isolation_run (cfg : Config) (A : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (n : Nat) (b : Bytes)
    (hb : Reply.bytes b ∈ (run cfg A Uu P RE ω n).replies) :
    ∃ t, t < n ∧ ∃ i blk,
      (i, blk) ∈ (ingestPaste (A.paste t) (ingestTyped (Uu.typed t)
        (run cfg A Uu P RE ω t))).mem ∧
      blk.label ≠ Label.U ∧ blk.bytes = b := by
  rcases bytes_reply_isolation cfg A Uu P RE ω (init A) n b hb with h | h
  · rw [show (init A).replies = [] from rfl] at h
    cases h
  · exact h

/- ---------- §8 Seeded-store spec lemma (F3 support) ---------- -/

/-- Members of an E-seed sit at consecutive e-ids below the seed's length.
    (Deliberately elementary — structural recursion, no simp/omega — to
    keep the axiom footprint of everything built on seeded stores at the
    kernel minimum.) -/
theorem eSeed_mem : ∀ (bs : List Block) (k : Nat) {i : BlockId} {blk : Block},
    (i, blk) ∈ eSeed bs k →
    ∃ j, j < bs.length ∧ i = BlockId.e (k + j) ∧ blk ∈ bs := by
  intro bs
  induction bs with
  | nil => intro k i blk h; cases h
  | cons b rest ih =>
    intro k i blk h
    rcases List.mem_cons.mp h with h | h
    · injection h with h1 h2
      refine ⟨0, Nat.succ_pos _, h1, ?_⟩
      rw [h2]
      exact List.Mem.head rest
    · obtain ⟨j, hj, hi, hbm⟩ := ih (k + 1) h
      refine ⟨j + 1, Nat.succ_lt_succ hj, ?_, List.mem_cons_of_mem _ hbm⟩
      rw [hi]
      exact congrArg BlockId.e (Nat.succ_add k j)
end Permit


==> anc/permit_formal/PermitFormal/Observables.lean <==
/- ======================================================================
   PermitFormal/Observables.lean
   Stage M0 §5 of the mechanization plan.

   The observables quoted by the single-user theorems:
   * Definition def:lowequiv  (U-equivalence)          → `eqU`
   * Definition def:sinkproj  (stripped sink events)   → `stripEvent`, `sinkStripped`
   * Definition def:transcript accessor                → `dtOf`
   ====================================================================== -/
import PermitFormal.Semantics

namespace Permit

/-- U-equivalence (Definition def:lowequiv): equality of the Protected-LLM
    view; Mem_U arbitrary.  Because `obs` is computed through `memEOf`,
    two states with wildly different untrusted stores can be `eqU`. -/
def eqU (s₁ s₂ : IState) : Prop := obs s₁ = obs s₂

/-- `eqU` is decidable (everything is data), so sanity scenarios can CHECK
    it with `decide` — plan §2.5. -/
instance : ∀ s₁ s₂ : IState, Decidable (eqU s₁ s₂) := fun s₁ s₂ =>
  inferInstanceAs (Decidable (obs s₁ = obs s₂))

/-- Stripping (Definition def:sinkproj): arguments endorsed at the
    immediately preceding atomic gating confirmation are stripped from the
    annotation (position preserved via `none`); ungated arguments keep
    their bytes. -/
def stripEvent (e : SinkEvent) : Tool × List (Option Bytes) :=
  (e.tool, e.args.map (fun p => if p.2 then none else some p.1))

/-- The ungated sink projection of a run state. -/
def sinkStripped (s : IState) : List (Tool × List (Option Bytes)) :=
  s.sinkRaw.map stripEvent

/-- The display transcript of a run state (Definition def:transcript). -/
def dtOf (s : IState) : List DispEvent := s.dt

end Permit


==> anc/permit_formal/PermitFormal/ReasoningIntegrity.lean <==
/- ======================================================================
   PermitFormal/ReasoningIntegrity.lean — Stage M2 (plan §6.3), rev. 4.
   Theorem thm:reason (Reasoning Integrity modulo the display transcript)
   and Corollary cor:confine, by lockstep simulation, now from an ARBITRARY
   shared endorsed initial store (F3: `initE`/`runFrom`,
   `reasoning_integrity_from`); the empty-store forms are specializations.
   MatchW: P-visible/transcript fields equal; resolve LENGTH only
   (Rule r:nobit); eLookup = what Recall-E can reveal; Mem_U free.
   ====================================================================== -/
import PermitFormal.ActionIntegrity

namespace Permit

/- ---------- §1 List/prefix helpers ----------
   Deliberate self-contained near-duplicates of library API, kept for
   version-robustness (cf. Mathlib's `List.append_cancel_left`,
   `List.prefix_append_right_inj`, `List.prefix_or_prefix_of_prefix`);
   each is a five-line induction and pins no fragile API surface. -/

theorem app_cancel_left {α} : ∀ (d a b : List α), d ++ a = d ++ b → a = b := by
  intro d
  induction d with
  | nil => intro a b h; exact h
  | cons x xs ih => intro a b h; injection h with _ h2; exact ih _ _ h2

theorem prefix_append_cancel {α} {d a b : List α}
    (h : d ++ a <+: d ++ b) : a <+: b := by
  obtain ⟨u, hu⟩ := h
  rw [List.append_assoc] at hu
  exact ⟨u, app_cancel_left d _ _ hu⟩

theorem prefix_or_prefix {α} : ∀ (L l₁ l₂ : List α),
    l₁ <+: L → l₂ <+: L → l₁ <+: l₂ ∨ l₂ <+: l₁ := by
  intro L
  induction L with
  | nil =>
    intro l₁ l₂ h₁ _
    obtain ⟨t₁, h₁⟩ := h₁
    cases l₁ with
    | nil => exact Or.inl ⟨l₂, by simp⟩
    | cons a as => simp at h₁
  | cons x xs ih =>
    intro l₁ l₂ h₁ h₂
    cases l₁ with
    | nil => exact Or.inl ⟨l₂, by simp⟩
    | cons a as =>
      cases l₂ with
      | nil => exact Or.inr ⟨a :: as, by simp⟩
      | cons b bs =>
        obtain ⟨t₁, h₁⟩ := h₁
        obtain ⟨t₂, h₂⟩ := h₂
        simp only [List.cons_append, List.cons.injEq] at h₁ h₂
        rcases ih as bs ⟨t₁, h₁.2⟩ ⟨t₂, h₂.2⟩ with h | h
        · obtain ⟨u, hu⟩ := h
          exact Or.inl ⟨u, by simp [h₁.1, h₂.1, hu]⟩
        · obtain ⟨u, hu⟩ := h
          exact Or.inr ⟨u, by simp [h₁.1, h₂.1, hu]⟩

theorem cons_head_eq {α} {a b : α} {l₁ l₂ : List α}
    (h : a :: l₁ = b :: l₂) : a = b := by
  simpa using congrArg List.head? h

theorem cons_tail_eq {α} {a b : α} {l₁ l₂ : List α}
    (h : a :: l₁ = b :: l₂) : l₁ = l₂ := by
  simpa using congrArg List.tail h

theorem prefix_pair_head {α} {a b : α} {l₁ l₂ : List α}
    (h : a :: l₁ <+: b :: l₂ ∨ b :: l₂ <+: a :: l₁) :
    a = b ∧ (l₁ <+: l₂ ∨ l₂ <+: l₁) := by
  rcases h with ⟨u, hu⟩ | ⟨u, hu⟩
  · rw [List.cons_append] at hu
    exact ⟨cons_head_eq hu, Or.inl ⟨u, cons_tail_eq hu⟩⟩
  · rw [List.cons_append] at hu
    exact ⟨(cons_head_eq hu).symm, Or.inr ⟨u, cons_tail_eq hu⟩⟩

theorem singleton_prefix_eq {α} {a b : α}
    (h : [a] <+: [b] ∨ [b] <+: [a]) : a = b :=
  (prefix_pair_head h).1

theorem singleton_app_inj {α} (d : List α) {a b : α}
    (h : d ++ [a] = d ++ [b]) : a = b :=
  cons_head_eq (app_cancel_left d [a] [b] h)

/- ---------- §2 Lookup observables and store lemmas ---------- -/

/-- The E-filtered lookup: exactly what Recall-E can reveal about id `i`. -/
def eLookup (m : Store) (i : BlockId) : Option Block :=
  match findBlock? m i with
  | some blk => if blk.label = Label.U then none else some blk
  | none => none

theorem findBlock?_append_single (m : Store) (j : BlockId) (b : Block) :
    ∀ i, findBlock? (m ++ [(j, b)]) i =
      match findBlock? m i with
      | some x => some x
      | none => if j = i then some b else none := by
  induction m with
  | nil => intro i; simp [findBlock?]
  | cons hd tl ih =>
    intro i
    obtain ⟨k, blk⟩ := hd
    by_cases hk : k = i
    · simp [findBlock?, hk]
    · simp [findBlock?, hk, ih i]

theorem findBlock?_eq_none {m : Store} {j : BlockId}
    (h : ∀ p ∈ m, p.1 ≠ j) : findBlock? m j = none := by
  induction m with
  | nil => rfl
  | cons hd tl ih =>
    obtain ⟨k, b⟩ := hd
    have hk : k ≠ j := h (k, b) (by simp)
    simp [findBlock?, hk]
    exact ih (fun p hp => h p (List.mem_cons_of_mem _ hp))

theorem findBlock?_erase (m : Store) (j : BlockId) :
    ∀ i, findBlock? (eraseBlock m j) i =
      if i = j then none else findBlock? m i := by
  induction m with
  | nil => intro i; by_cases h : i = j <;> simp [eraseBlock, findBlock?, h]
  | cons hd tl ih =>
    intro i
    obtain ⟨k, b⟩ := hd
    by_cases hkj : k = j
    · rw [eraseBlock, if_pos hkj, ih i]
      by_cases hij : i = j
      · simp [hij]
      · have hki : k ≠ i := fun h => hij (h ▸ hkj)
        simp [findBlock?, hki, hij]
    · rw [eraseBlock, if_neg hkj]
      by_cases hki : k = i
      · have hij : i ≠ j := fun h => hkj (by rw [hki, h])
        simp [findBlock?, hki, hij]
      · simp [findBlock?, hki, ih i]

theorem eLookup_appendU {m : Store} {j : BlockId} {b : Block}
    (hb : b.label = Label.U) : ∀ i, eLookup (m ++ [(j, b)]) i = eLookup m i := by
  intro i
  unfold eLookup
  rw [findBlock?_append_single]
  cases hf : findBlock? m i with
  | some x => rfl
  | none => by_cases hj : j = i <;> simp [hj, hb]

/-- Explicit-bytes variant: usable as a simp lemma. -/
theorem eLookup_appendU_bytes (m : Store) (j : BlockId) (bb : Bytes) (i : BlockId) :
    eLookup (m ++ [(j, ⟨bb, Label.U, []⟩)]) i = eLookup m i :=
  eLookup_appendU rfl i

theorem eLookup_appendE_pair {m₁ m₂ : Store} {j : BlockId} {b : Block}
    (h : ∀ i, eLookup m₁ i = eLookup m₂ i)
    (hf₁ : findBlock? m₁ j = none) (hf₂ : findBlock? m₂ j = none) :
    ∀ i, eLookup (m₁ ++ [(j, b)]) i = eLookup (m₂ ++ [(j, b)]) i := by
  intro i
  have hi := h i
  unfold eLookup at hi ⊢
  rw [findBlock?_append_single, findBlock?_append_single]
  cases hb₁ : findBlock? m₁ i with
  | some x =>
    cases hb₂ : findBlock? m₂ i with
    | some y => rw [hb₁, hb₂] at hi; exact hi
    | none =>
      rw [hb₁, hb₂] at hi
      by_cases hj : j = i
      · rw [hj] at hf₁; rw [hf₁] at hb₁; cases hb₁
      · simp [hj]; simpa using hi
  | none =>
    cases hb₂ : findBlock? m₂ i with
    | some y =>
      rw [hb₁, hb₂] at hi
      by_cases hj : j = i
      · rw [hj] at hf₂; rw [hf₂] at hb₂; cases hb₂
      · simp [hj]; simpa using hi.symm
    | none => rfl

theorem eLookup_erase_pair {m₁ m₂ : Store} (j : BlockId)
    (h : ∀ i, eLookup m₁ i = eLookup m₂ i) :
    ∀ i, eLookup (eraseBlock m₁ j) i = eLookup (eraseBlock m₂ j) i := by
  intro i
  unfold eLookup
  rw [findBlock?_erase, findBlock?_erase]
  by_cases hij : i = j
  · simp [hij]
  · simp only [if_neg hij]
    have := h i
    unfold eLookup at this
    exact this

theorem memEOf_append (m₁ m₂ : Store) :
    memEOf (m₁ ++ m₂) = memEOf m₁ ++ memEOf m₂ := by
  induction m₁ with
  | nil => simp [memEOf]
  | cons hd tl ih =>
    obtain ⟨i, b⟩ := hd
    by_cases hl : b.label = Label.U <;> simp [memEOf, hl, ih]

theorem memEOf_appendU_bytes (m : Store) (j : BlockId) (bb : Bytes) :
    memEOf (m ++ [(j, ⟨bb, Label.U, []⟩)]) = memEOf m := by
  rw [memEOf_append]; simp [memEOf]

theorem memEOf_addU : ∀ (bs : List Bytes) (m : Store) (nU : Nat),
    memEOf (addUBlocks m nU bs).1 = memEOf m := by
  intro bs
  induction bs with
  | nil => intro m nU; rfl
  | cons b rest ih =>
    intro m nU
    rw [addUBlocks, ih, memEOf_appendU_bytes]

theorem memEOf_addC_pair (t : Tool) : ∀ (bs : List Bytes) (m₁ m₂ : Store) (nE : Nat),
    memEOf m₁ = memEOf m₂ →
    memEOf (addCCopies t m₁ nE bs).1 = memEOf (addCCopies t m₂ nE bs).1 := by
  intro bs
  induction bs with
  | nil => intro m₁ m₂ nE h; exact h
  | cons b rest ih =>
    intro m₁ m₂ nE h
    rw [addCCopies, addCCopies]
    exact ih _ _ _ (by rw [memEOf_append, memEOf_append, h])

theorem memEOf_erase (m : Store) (j : BlockId) :
    memEOf (eraseBlock m j) = eraseBlock (memEOf m) j := by
  induction m with
  | nil => rfl
  | cons hd tl ih =>
    obtain ⟨k, b⟩ := hd
    by_cases hk : k = j <;> by_cases hl : b.label = Label.U <;>
      simp [eraseBlock, memEOf, hk, hl, ih]

theorem eLookup_addU_all : ∀ (bs : List Bytes) (m : Store) (nU : Nat) (i : BlockId),
    eLookup (addUBlocks m nU bs).1 i = eLookup m i := by
  intro bs
  induction bs with
  | nil => intro m nU i; rfl
  | cons b rest ih =>
    intro m nU i
    rw [addUBlocks, ih, eLookup_appendU_bytes]

theorem addCCopies_snd (t : Tool) : ∀ (bs : List Bytes) (m : Store) (nE : Nat),
    (addCCopies t m nE bs).2 = nE + bs.length := by
  intro bs
  induction bs with
  | nil => intro m nE; simp [addCCopies]
  | cons b rest ih =>
    intro m nE
    rw [addCCopies, ih, List.length_cons]
    omega

/- ---------- §3 Well-formedness (two-sorted ids, plan §2.4) ----------
   NOTE on `usort`: it documents the full two-sorted id discipline (a block
   is U-labelled iff it sits at a u-id) and is carried through every
   constructor so the M4 `map` extension can consume it; the simulation
   itself consumes only `ebound`, via `WFm.fresh` — the e-id freshness fact
   that keeps coupled C/PC/T appends from shadowing divergent stale
   entries in `eLookup_appendE_pair`. -/

structure WFm (m : Store) (nE : Nat) : Prop where
  usort : ∀ i blk, (i, blk) ∈ m → (blk.label = Label.U ↔ ∃ k, i = BlockId.u k)
  ebound : ∀ k blk, (BlockId.e k, blk) ∈ m → k < nE

theorem WFm.fresh {m : Store} {nE : Nat} (h : WFm m nE) :
    findBlock? m (BlockId.e nE) = none := by
  apply findBlock?_eq_none
  rintro ⟨i, blk⟩ hp hkey
  simp only at hkey
  subst hkey
  have := h.ebound nE blk hp
  omega

theorem WFm.appendU {m nE} (h : WFm m nE) (k : Nat) {b : Block}
    (hb : b.label = Label.U) : WFm (m ++ [(BlockId.u k, b)]) nE := by
  constructor
  · intro i blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact h.usort i blk hm
    · have h2 := List.mem_singleton.mp hm
      injection h2 with hi hb2
      subst hb2
      exact ⟨fun _ => ⟨k, hi⟩, fun _ => hb⟩
  · intro k' blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact h.ebound k' blk hm
    · have h2 := List.mem_singleton.mp hm
      exact absurd (congrArg Prod.fst h2) (by simp)

theorem WFm.appendE {m nE} (h : WFm m nE) {b : Block}
    (hb : ¬ b.label = Label.U) : WFm (m ++ [(BlockId.e nE, b)]) (nE + 1) := by
  constructor
  · intro i blk hm
    rcases List.mem_append.mp hm with hm | hm
    · exact h.usort i blk hm
    · have h2 := List.mem_singleton.mp hm
      injection h2 with hi hb2
      subst hb2
      constructor
      · intro hU; exact absurd hU hb
      · rintro ⟨k, hk⟩
        exact BlockId.noConfusion (hi ▸ hk : BlockId.e nE = BlockId.u k)
  · intro k' blk hm
    rcases List.mem_append.mp hm with hm | hm
    · have := h.ebound k' blk hm; omega
    · have h2 := List.mem_singleton.mp hm
      have h3 := congrArg Prod.fst h2
      simp at h3
      omega

theorem WFm.addU {nE} : ∀ (bs : List Bytes) (m : Store) (nU : Nat),
    WFm m nE → WFm (addUBlocks m nU bs).1 nE := by
  intro bs
  induction bs with
  | nil => intro m nU h; exact h
  | cons b rest ih => intro m nU h; exact ih _ _ (h.appendU nU rfl)

theorem WFm.addC (t : Tool) : ∀ (bs : List Bytes) (m : Store) (nE : Nat),
    WFm m nE → WFm (addCCopies t m nE bs).1 (addCCopies t m nE bs).2 := by
  intro bs
  induction bs with
  | nil => intro m nE h; exact h
  | cons b rest ih =>
    intro m nE h
    rw [addCCopies]
    exact ih _ _ (h.appendE (fun hh => by simp at hh))

theorem WFm.erase {m nE} (h : WFm m nE) (j : BlockId) :
    WFm (eraseBlock m j) nE :=
  ⟨fun i blk hm => h.usort i blk (eraseBlock_sub hm),
   fun k blk hm => h.ebound k blk (eraseBlock_sub hm)⟩

def WFs (s : IState) : Prop := WFm s.mem s.nextE

theorem eLookup_addC_pair (t : Tool) : ∀ (bs : List Bytes) (m₁ m₂ : Store) (nE : Nat),
    WFm m₁ nE → WFm m₂ nE → (∀ i, eLookup m₁ i = eLookup m₂ i) →
    ∀ i, eLookup (addCCopies t m₁ nE bs).1 i = eLookup (addCCopies t m₂ nE bs).1 i := by
  intro bs
  induction bs with
  | nil => intro m₁ m₂ nE _ _ h i; exact h i
  | cons b rest ih =>
    intro m₁ m₂ nE h₁ h₂ h i
    rw [addCCopies, addCCopies]
    exact ih _ _ _ (h₁.appendE (fun hh => by simp at hh))
      (h₂.appendE (fun hh => by simp at hh))
      (eLookup_appendE_pair h h₁.fresh h₂.fresh) i

/-- Well-formedness of a seeded endorsed store (F3).  Elementary proof;
    no simp/omega. -/
theorem wfm_eSeed {E₀ : List Block} (hE : EStore E₀) :
    WFm (eSeed E₀ 0) E₀.length := by
  constructor
  · intro i blk hm
    obtain ⟨j, _, hi, hb⟩ := eSeed_mem E₀ 0 hm
    constructor
    · intro hU; exact absurd hU (hE blk hb)
    · rintro ⟨k, hk⟩
      rw [hi] at hk
      exact BlockId.noConfusion hk
  · intro k blk hm
    obtain ⟨j, hj, hi, _⟩ := eSeed_mem E₀ 0 hm
    injection hi with hi
    rw [hi, Nat.zero_add]
    exact hj

theorem wfs_initE {E₀ : List Block} (hE : EStore E₀) (A : Attacker) :
    WFs (initE E₀ A) :=
  WFm.addU A.initU (eSeed E₀ 0) 0 (wfm_eSeed hE)

/-- Direct proof, NOT routed through `wfs_initE`: the empty-store
    theorems' axiom footprint stays independent of the seeded-store
    lemmas (this is the original M2 proof, restored verbatim). -/
theorem wfs_init (A : Attacker) : WFs (init A) := by
  have h0 : WFm ([] : Store) 0 := by
    constructor
    · intro i blk hm; cases hm
    · intro k blk hm; cases hm
  exact WFm.addU A.initU [] 0 h0

theorem wfs_execOp (cfg : Config) (A : Attacker) (Uu : UserEnv) (RE : REStrat)
    (ω : Coins) (op : POp) (s : IState) (h : WFs s) :
    WFs (execOp cfg A Uu RE ω op s) := by
  cases op with
  | invoke t args =>
    simp only [execOp]
    split
    · next hok =>
      rcases hAC : addCCopies t s.mem s.nextE
          ((processArgs cfg (memEOf s.mem) s.resolve Uu t args s.cConf).flowed.filterMap
            (fun p => if p.2 then some p.1 else none)) with ⟨mem₁, nE₁⟩
      rcases hAU : addUBlocks mem₁ s.nextU (A.toolOut s.cTool) with ⟨mem₂, nU₁⟩
      simp only [hAC, hAU]
      have h1 := WFm.addC t
        ((processArgs cfg (memEOf s.mem) s.resolve Uu t args s.cConf).flowed.filterMap
          (fun p => if p.2 then some p.1 else none)) s.mem s.nextE h
      rw [hAC] at h1
      have h2 := WFm.addU (nE := nE₁) (A.toolOut s.cTool) mem₁ s.nextU h1
      rw [hAU] at h2
      exact h2
    · next hok => exact h
  | writeP b => exact h.appendE (fun hh => by simp at hh)
  | «recall» i =>
    simp only [execOp]
    split
    · split
      · exact h
      · exact h
    · exact h
  | fill q => exact h
  | crystallize q => exact h.appendU s.nextU rfl
  | confirm hh tgt =>
    rcases hres : (nth? s.resolve hh).getD [] with _ | ⟨c, cs⟩
    · simp only [execOp, hres]; exact h
    · rcases hd : Uu.udecide s.cConf with _ | _
      · simp only [execOp, hres, hd]
        exact h.appendE (fun hh2 => by simp at hh2)
      · simp only [execOp, hres, hd]; exact h
  | retrieve q =>
    simp only [execOp]
    split
    · split
      · exact h
      · exact h
    · exact h
  | display x => exact h
  | evict i => exact h.erase i

theorem wfs_ingestTyped (x? : Option Bytes) (s : IState) (h : WFs s) :
    WFs (ingestTyped x? s) := by
  cases x? with
  | none => exact h
  | some x => exact h.appendE (fun hh => by simp at hh)

theorem wfs_ingestPaste (b? : Option Bytes) (s : IState) (h : WFs s) :
    WFs (ingestPaste b? s) := by
  cases b? with
  | none => exact h
  | some b => exact h.appendU s.nextU rfl

theorem wfs_runFrom (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) {s₀ : IState} (h₀ : WFs s₀) :
    ∀ n, WFs (runFrom cfg A Uu P RE ω s₀ n)
  | 0 => h₀
  | n + 1 =>
    wfs_execOp cfg A Uu RE ω _ _
      (wfs_ingestPaste _ _ (wfs_ingestTyped _ _ (wfs_runFrom cfg A Uu P RE ω h₀ n)))

theorem wfs_run (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) : ∀ n, WFs (run cfg A Uu P RE ω n) :=
  wfs_runFrom cfg A Uu P RE ω (wfs_init A)

/- ---------- §4 processArgs determinism (paper Step 4 core) ---------- -/

theorem processArgs_det (cfg : Config) (mE : Store) (res₁ res₂ : List (List Bytes))
    (Uu : UserEnv) (t : Tool) :
    ∀ (args : List Arg) (idx : Nat),
      ((processArgs cfg mE res₁ Uu t args idx).events <+:
        (processArgs cfg mE res₂ Uu t args idx).events ∨
       (processArgs cfg mE res₂ Uu t args idx).events <+:
        (processArgs cfg mE res₁ Uu t args idx).events) →
      processArgs cfg mE res₁ Uu t args idx =
        processArgs cfg mE res₂ Uu t args idx := by
  intro args
  induction args with
  | nil => intro idx _; rfl
  | cons a rest ih =>
    intro idx hcmp
    by_cases hg : gateCheck cfg mE t a = true
    · cases a with
      | hdl hh => simp [gateCheck] at hg
      | lit b =>
        simp only [processArgs, if_pos hg] at hcmp ⊢
        rw [ih idx hcmp]
    · rcases hr₁ : resolveArg res₁ a with _ | ⟨c₁, cs₁⟩ <;>
        rcases hr₂ : resolveArg res₂ a with _ | ⟨c₂, cs₂⟩
      · simp only [processArgs, if_neg hg, hr₁, hr₂]
      · exfalso
        rcases hd : Uu.udecide idx with _ | _ <;>
          simp only [processArgs, if_neg hg, hr₁, hr₂, hd] at hcmp <;>
          · have hh := (prefix_pair_head hcmp).1
            simp at hh
      · exfalso
        rcases hd : Uu.udecide idx with _ | _ <;>
          simp only [processArgs, if_neg hg, hr₁, hr₂, hd] at hcmp <;>
          · have hh := (prefix_pair_head hcmp).1
            simp at hh
      · rcases hd : Uu.udecide idx with _ | _ <;>
          simp only [processArgs, if_neg hg, hr₁, hr₂, hd] at hcmp ⊢
        · obtain ⟨hkey, htail⟩ := prefix_pair_head hcmp
          injection hkey with _ hc
          injection hc with hcc hccs
          subst hcc; subst hccs
          rw [ih (idx + 1) htail]
        · obtain ⟨hkey, _⟩ := prefix_pair_head hcmp
          injection hkey with _ hc
          injection hc with hcc hccs
          subst hcc; subst hccs
          rfl

/- ---------- §5 MatchW and step preservation ----------
   MatchW is deliberately a FLAT eleven-field record: each field is one
   clause of "Protected-LLM-visible or transcript-visible", and the flat
   anonymous-constructor discharge (⟨…⟩ with one proof per clause) keeps
   every case of `match_execOp` an explicit, auditable field-by-field
   check.  A combinator that batches the unchanged fields would shorten
   the text at the cost of hiding which fields each interpreter arm
   actually touches; we keep the explicit form. -/

structure MatchW (s₁ s₂ : IState) : Prop where
  memE  : memEOf s₁.mem = memEOf s₂.mem
  elook : ∀ i, eLookup s₁.mem i = eLookup s₂.mem i
  rlen  : s₁.resolve.length = s₂.resolve.length
  nextE : s₁.nextE = s₂.nextE
  reps  : s₁.replies = s₂.replies
  hist  : s₁.hist = s₂.hist
  typed : s₁.typed = s₂.typed
  cConf : s₁.cConf = s₂.cConf
  dt    : s₁.dt = s₂.dt
  sink  : s₁.sinkRaw = s₂.sinkRaw
  ops   : s₁.ops = s₂.ops

theorem MatchW.obs_eq {s₁ s₂ : IState} (h : MatchW s₁ s₂) : obs s₁ = obs s₂ := by
  simp [obs, h.memE, h.hist, h.typed, h.rlen]

theorem match_execOp (cfg : Config) (A₁ A₂ : Attacker) (Uu : UserEnv)
    (RE : REStrat) (ω : Coins) (op : POp) {s₁ s₂ : IState}
    (h : MatchW s₁ s₂) (hwf₁ : WFs s₁) (hwf₂ : WFs s₂)
    (hcmp : (execOp cfg A₁ Uu RE ω op s₁).dt <+: (execOp cfg A₂ Uu RE ω op s₂).dt ∨
            (execOp cfg A₂ Uu RE ω op s₂).dt <+: (execOp cfg A₁ Uu RE ω op s₁).dt) :
    MatchW (execOp cfg A₁ Uu RE ω op s₁) (execOp cfg A₂ Uu RE ω op s₂) := by
  cases op with
  | invoke t args =>
    have hdt₁ : (execOp cfg A₁ Uu RE ω (POp.invoke t args) s₁).dt =
        s₁.dt ++ (processArgs cfg (memEOf s₁.mem) s₁.resolve Uu t args s₁.cConf).events := by
      simp only [execOp]; split <;> rfl
    have hdt₂ : (execOp cfg A₂ Uu RE ω (POp.invoke t args) s₂).dt =
        s₂.dt ++ (processArgs cfg (memEOf s₂.mem) s₂.resolve Uu t args s₂.cConf).events := by
      simp only [execOp]; split <;> rfl
    rw [hdt₁, hdt₂, h.dt] at hcmp
    have hevc := hcmp.imp prefix_append_cancel prefix_append_cancel
    rw [h.memE, h.cConf] at hevc
    have hpa : processArgs cfg (memEOf s₁.mem) s₁.resolve Uu t args s₁.cConf
             = processArgs cfg (memEOf s₂.mem) s₂.resolve Uu t args s₂.cConf := by
      rw [h.memE, h.cConf]
      exact processArgs_det cfg (memEOf s₂.mem) s₁.resolve s₂.resolve Uu t args
        s₂.cConf hevc
    simp only [execOp, hpa]
    by_cases hok : (processArgs cfg (memEOf s₂.mem) s₂.resolve Uu t args
        s₂.cConf).ok = true
    · simp only [if_pos hok]
      refine ⟨?_, ?_, ?_, ?_, ?_, ?_, h.typed, ?_, ?_, ?_, ?_⟩
      · simp only [memEOf_addU]
        show memEOf (addCCopies t s₁.mem s₁.nextE _).1 =
          memEOf (addCCopies t s₂.mem s₂.nextE _).1
        rw [h.nextE]
        exact memEOf_addC_pair t _ _ _ _ h.memE
      · intro i
        simp only [eLookup_addU_all]
        show eLookup (addCCopies t s₁.mem s₁.nextE _).1 i =
          eLookup (addCCopies t s₂.mem s₂.nextE _).1 i
        rw [h.nextE]
        exact eLookup_addC_pair t _ _ _ _ (h.nextE ▸ hwf₁) hwf₂ h.elook i
      · simp [h.rlen]
      · simp [addCCopies_snd, h.nextE]
      · simp [h.reps]
      · simp [h.hist]
      · simp [h.cConf]
      · simp [h.dt]
      · simp [h.sink]
      · simp [h.ops]
    · simp only [if_neg hok]
      exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps],
        by simp [h.hist], h.typed, by simp [h.cConf], by simp [h.dt],
        h.sink, by simp [h.ops]⟩
  | writeP b =>
    simp only [execOp]
    refine ⟨?_, ?_, h.rlen, by simp [h.nextE], by simp [h.reps], h.hist,
      h.typed, h.cConf, h.dt, h.sink, by simp [h.ops]⟩
    · simp [memEOf_append, memEOf, h.memE, h.nextE]
    · intro i
      have h1 := eLookup_appendE_pair (b := ⟨b, Label.PC, []⟩) h.elook
        (h.nextE ▸ hwf₁.fresh) hwf₂.fresh i
      simpa [h.nextE] using h1
  | «recall» i =>
    simp only [execOp]
    rcases hf₁ : findBlock? s₁.mem i with _ | blk₁ <;>
      rcases hf₂ : findBlock? s₂.mem i with _ | blk₂
    · exact ⟨h.memE, h.elook, by simp [h.rlen], h.nextE,
        by simp [h.reps, h.rlen], h.hist, h.typed, h.cConf, h.dt, h.sink,
        by simp [h.ops]⟩
    · have hU₂ : blk₂.label = Label.U := by
        have hel := h.elook i
        simp only [eLookup, hf₁, hf₂] at hel
        by_contra hne
        simp [hne] at hel
      exact ⟨by simp [hU₂, h.memE], by simpa [hU₂] using h.elook,
        by simp [hU₂, h.rlen], by simp [hU₂, h.nextE],
        by simp [hU₂, h.reps, h.rlen], by simp [hU₂, h.hist],
        by simp [hU₂, h.typed], by simp [hU₂, h.cConf], by simp [hU₂, h.dt],
        by simp [hU₂, h.sink], by simp [hU₂, h.ops]⟩
    · have hU₁ : blk₁.label = Label.U := by
        have hel := h.elook i
        simp only [eLookup, hf₁, hf₂] at hel
        by_contra hne
        simp [hne] at hel
      exact ⟨by simp [hU₁, h.memE], by simpa [hU₁] using h.elook,
        by simp [hU₁, h.rlen], by simp [hU₁, h.nextE],
        by simp [hU₁, h.reps, h.rlen], by simp [hU₁, h.hist],
        by simp [hU₁, h.typed], by simp [hU₁, h.cConf], by simp [hU₁, h.dt],
        by simp [hU₁, h.sink], by simp [hU₁, h.ops]⟩
    · by_cases hU₁ : blk₁.label = Label.U
      · have hU₂ : blk₂.label = Label.U := by
          have hel := h.elook i
          simp only [eLookup, hf₁, hf₂] at hel
          by_contra hne
          simp [hU₁, hne] at hel
        exact ⟨by simp [hU₁, hU₂, h.memE], by simpa [hU₁, hU₂] using h.elook,
          by simp [hU₁, hU₂, h.rlen], by simp [hU₁, hU₂, h.nextE],
          by simp [hU₁, hU₂, h.reps, h.rlen], by simp [hU₁, hU₂, h.hist],
          by simp [hU₁, hU₂, h.typed], by simp [hU₁, hU₂, h.cConf],
          by simp [hU₁, hU₂, h.dt], by simp [hU₁, hU₂, h.sink],
          by simp [hU₁, hU₂, h.ops]⟩
      · have hel := h.elook i
        simp only [eLookup, hf₁, hf₂] at hel
        have hU₂ : ¬ blk₂.label = Label.U := by
          intro hU₂
          simp [hU₁, hU₂] at hel
        have hbe : blk₁ = blk₂ := by
          simp [hU₁, hU₂] at hel
          exact hel
        subst hbe
        exact ⟨by simp [hU₁, h.memE], by simpa [hU₁] using h.elook,
          by simp [hU₁, h.rlen], by simp [hU₁, h.nextE],
          by simp [hU₁, h.reps], by simp [hU₁, h.hist],
          by simp [hU₁, h.typed], by simp [hU₁, h.cConf], by simp [hU₁, h.dt],
          by simp [hU₁, h.sink], by simp [hU₁, h.ops]⟩
  | fill q =>
    simp only [execOp]
    exact ⟨h.memE, h.elook, by simp [h.rlen], h.nextE,
      by simp [h.reps, h.rlen], h.hist, h.typed, h.cConf, h.dt, h.sink,
      by simp [h.ops]⟩
  | crystallize q =>
    simp only [execOp]
    refine ⟨?_, ?_, by simp [h.rlen], by simp [h.nextE],
      by simp [h.reps, h.rlen], h.hist, h.typed, h.cConf, h.dt, h.sink,
      by simp [h.ops]⟩
    · simp [memEOf_appendU_bytes, h.memE]
    · intro i
      simp [eLookup_appendU_bytes]
      exact h.elook i
  | confirm hh tgt =>
    obtain ⟨e₁, he₁⟩ : ∃ e₁,
        (execOp cfg A₁ Uu RE ω (POp.confirm hh tgt) s₁).dt = s₁.dt ++ [e₁] := by
      simp only [execOp]
      rcases (nth? s₁.resolve hh).getD [] with _ | ⟨c, cs⟩
      · exact ⟨_, rfl⟩
      · rcases Uu.udecide s₁.cConf with _ | _ <;> exact ⟨_, rfl⟩
    obtain ⟨e₂, he₂⟩ : ∃ e₂,
        (execOp cfg A₂ Uu RE ω (POp.confirm hh tgt) s₂).dt = s₂.dt ++ [e₂] := by
      simp only [execOp]
      rcases (nth? s₂.resolve hh).getD [] with _ | ⟨c, cs⟩
      · exact ⟨_, rfl⟩
      · rcases Uu.udecide s₂.cConf with _ | _ <;> exact ⟨_, rfl⟩
    have hee : e₁ = e₂ := by
      rw [he₁, he₂, h.dt] at hcmp
      exact singleton_prefix_eq (hcmp.imp prefix_append_cancel prefix_append_cancel)
    rcases hr₁ : (nth? s₁.resolve hh).getD [] with _ | ⟨c₁, cs₁⟩ <;>
      rcases hr₂ : (nth? s₂.resolve hh).getD [] with _ | ⟨c₂, cs₂⟩
    · simp only [execOp, hr₁, hr₂]
      exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps],
        by simp [h.hist], h.typed, h.cConf, by simp [h.dt], h.sink,
        by simp [h.ops]⟩
    · exfalso
      have he₁' : e₁ = DispEvent.confirm none [] none tgt Decision.reject := by
        apply singleton_app_inj s₁.dt
        rw [← he₁]
        simp only [execOp, hr₁]
      rcases hd : Uu.udecide s₂.cConf with _ | _ <;>
      · have he₂' : e₂ = DispEvent.confirm
            (some ((nth? (c₂ :: cs₂) (Uu.select s₂.cConf)).getD c₂)) (c₂ :: cs₂)
            (some (Uu.select s₂.cConf)) tgt (Uu.udecide s₂.cConf) := by
          apply singleton_app_inj s₂.dt
          rw [← he₂]
          simp only [execOp, hr₂, hd]
        rw [he₁', he₂'] at hee
        injection hee with hsh
        simp at hsh
    · exfalso
      have he₂' : e₂ = DispEvent.confirm none [] none tgt Decision.reject := by
        apply singleton_app_inj s₂.dt
        rw [← he₂]
        simp only [execOp, hr₂]
      rcases hd : Uu.udecide s₁.cConf with _ | _ <;>
      · have he₁' : e₁ = DispEvent.confirm
            (some ((nth? (c₁ :: cs₁) (Uu.select s₁.cConf)).getD c₁)) (c₁ :: cs₁)
            (some (Uu.select s₁.cConf)) tgt (Uu.udecide s₁.cConf) := by
          apply singleton_app_inj s₁.dt
          rw [← he₁]
          simp only [execOp, hr₁, hd]
        rw [he₁', he₂'] at hee
        injection hee with hsh
        simp at hsh
    · have he₁' : e₁ = DispEvent.confirm
          (some ((nth? (c₁ :: cs₁) (Uu.select s₁.cConf)).getD c₁)) (c₁ :: cs₁)
          (some (Uu.select s₁.cConf)) tgt (Uu.udecide s₁.cConf) := by
        apply singleton_app_inj s₁.dt
        rw [← he₁]
        rcases hd : Uu.udecide s₁.cConf with _ | _ <;>
          simp only [execOp, hr₁, hd]
      have he₂' : e₂ = DispEvent.confirm
          (some ((nth? (c₂ :: cs₂) (Uu.select s₂.cConf)).getD c₂)) (c₂ :: cs₂)
          (some (Uu.select s₂.cConf)) tgt (Uu.udecide s₂.cConf) := by
        apply singleton_app_inj s₂.dt
        rw [← he₂]
        rcases hd : Uu.udecide s₂.cConf with _ | _ <;>
          simp only [execOp, hr₂, hd]
      rw [he₁', he₂', h.cConf] at hee
      injection hee with _ hc
      injection hc with hcc hccs
      subst hcc
      subst hccs
      cases tgt with
      | tool tt =>
        rcases hd : Uu.udecide s₂.cConf with _ | _
        · simp only [execOp, hr₁, hr₂, h.cConf, h.nextE, hd]
          refine ⟨?_, ?_, h.rlen, by simp, by simp [h.reps],
            by simp [h.hist], h.typed, by simp, by simp [h.dt],
            h.sink, by simp [h.ops]⟩
          · simp [memEOf_append, memEOf, h.memE]
          · intro i
            exact eLookup_appendE_pair
              (b := ⟨(nth? (c₁ :: cs₁) (Uu.select s₂.cConf)).getD c₁,
                Label.C, [tt]⟩)
              h.elook (h.nextE ▸ hwf₁.fresh) hwf₂.fresh i
        · simp only [execOp, hr₁, hr₂, h.cConf, hd]
          exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps],
            by simp [h.hist], h.typed, by simp, by simp [h.dt],
            h.sink, by simp [h.ops]⟩
      | reasoning =>
        rcases hd : Uu.udecide s₂.cConf with _ | _
        · simp only [execOp, hr₁, hr₂, h.cConf, h.nextE, hd]
          refine ⟨?_, ?_, h.rlen, by simp, by simp [h.reps],
            by simp [h.hist], h.typed, by simp, by simp [h.dt],
            h.sink, by simp [h.ops]⟩
          · simp [memEOf_append, memEOf, h.memE]
          · intro i
            exact eLookup_appendE_pair
              (b := ⟨(nth? (c₁ :: cs₁) (Uu.select s₂.cConf)).getD c₁,
                Label.C, []⟩)
              h.elook (h.nextE ▸ hwf₁.fresh) hwf₂.fresh i
        · simp only [execOp, hr₁, hr₂, h.cConf, hd]
          exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps],
            by simp [h.hist], h.typed, by simp, by simp [h.dt],
            h.sink, by simp [h.ops]⟩
  | retrieve q =>
    simp only [execOp, h.memE]
    rcases hRE : RE q (memEOf s₂.mem) ω with _ | i
    · exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps], h.hist,
        h.typed, h.cConf, h.dt, h.sink, by simp [h.ops]⟩
    · rcases hFB : findBlock? (memEOf s₂.mem) i with _ | blk <;>
        simp only [hFB] <;>
        exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps], h.hist,
          h.typed, h.cConf, h.dt, h.sink, by simp [h.ops]⟩
  | display x =>
    simp only [execOp]
    exact ⟨h.memE, h.elook, h.rlen, h.nextE, by simp [h.reps], h.hist,
      h.typed, h.cConf, by simp [h.dt], h.sink, by simp [h.ops]⟩
  | evict i =>
    simp only [execOp]
    refine ⟨?_, ?_, h.rlen, h.nextE, by simp [h.reps], h.hist, h.typed,
      h.cConf, h.dt, h.sink, by simp [h.ops]⟩
    · simp [memEOf_erase, h.memE]
    · intro k
      simpa using eLookup_erase_pair i h.elook k

/- ---------- §6 Ingest, initial matching, the run theorem ---------- -/
/- ---------- §6 Ingest, initial matching, the run theorem ---------- -/

theorem match_ingestTyped (x? : Option Bytes) {s₁ s₂ : IState}
    (h : MatchW s₁ s₂) (hwf₁ : WFs s₁) (hwf₂ : WFs s₂) :
    MatchW (ingestTyped x? s₁) (ingestTyped x? s₂) := by
  cases x? with
  | none => exact h
  | some x =>
    simp only [ingestTyped]
    refine ⟨?_, ?_, h.rlen, by simp [h.nextE], h.reps, h.hist,
      by simp [h.typed], h.cConf, h.dt, h.sink, h.ops⟩
    · simp [memEOf_append, memEOf, h.memE, h.nextE]
    · intro i
      have h1 := eLookup_appendE_pair (b := ⟨x, Label.T, []⟩) h.elook
        (h.nextE ▸ hwf₁.fresh) hwf₂.fresh i
      simpa [h.nextE] using h1

theorem match_ingestPaste (b₁ b₂ : Option Bytes) {s₁ s₂ : IState}
    (h : MatchW s₁ s₂) :
    MatchW (ingestPaste b₁ s₁) (ingestPaste b₂ s₂) := by
  have key : ∀ (b? : Option Bytes) (s : IState),
      memEOf (ingestPaste b? s).mem = memEOf s.mem ∧
      (∀ i, eLookup (ingestPaste b? s).mem i = eLookup s.mem i) ∧
      (ingestPaste b? s).resolve = s.resolve ∧
      (ingestPaste b? s).nextE = s.nextE ∧
      (ingestPaste b? s).replies = s.replies ∧
      (ingestPaste b? s).hist = s.hist ∧
      (ingestPaste b? s).typed = s.typed ∧
      (ingestPaste b? s).cConf = s.cConf ∧
      (ingestPaste b? s).dt = s.dt ∧
      (ingestPaste b? s).sinkRaw = s.sinkRaw ∧
      (ingestPaste b? s).ops = s.ops := by
    intro b? s
    cases b? with
    | none => exact ⟨rfl, fun _ => rfl, rfl, rfl, rfl, rfl, rfl, rfl, rfl, rfl, rfl⟩
    | some b =>
      refine ⟨?_, ?_, rfl, rfl, rfl, rfl, rfl, rfl, rfl, rfl, rfl⟩
      · simp [ingestPaste, memEOf_appendU_bytes]
      · intro i
        simp only [ingestPaste]
        exact eLookup_appendU_bytes _ _ _ i
  obtain ⟨m1, e1, r1, n1, p1, hh1, t1, c1, d1, k1, o1⟩ := key b₁ s₁
  obtain ⟨m2, e2, r2, n2, p2, hh2, t2, c2, d2, k2, o2⟩ := key b₂ s₂
  exact ⟨by rw [m1, m2, h.memE],
    fun i => by rw [e1, e2]; exact h.elook i,
    by rw [r1, r2]; exact h.rlen,
    by rw [n1, n2]; exact h.nextE,
    by rw [p1, p2]; exact h.reps,
    by rw [hh1, hh2]; exact h.hist,
    by rw [t1, t2]; exact h.typed,
    by rw [c1, c2]; exact h.cConf,
    by rw [d1, d2]; exact h.dt,
    by rw [k1, k2]; exact h.sink,
    by rw [o1, o2]; exact h.ops⟩

/-- Seeded initial states over the SAME endorsed store E₀ are matched (F3):
    the untrusted seeds `A₁.initU`/`A₂.initU` are arbitrary and invisible
    through every `MatchW` field. -/
theorem match_initE (E₀ : List Block) (A₁ A₂ : Attacker) :
    MatchW (initE E₀ A₁) (initE E₀ A₂) := by
  have hm : ∀ A : Attacker, memEOf (initE E₀ A).mem = memEOf (eSeed E₀ 0) := by
    intro A
    show memEOf (addUBlocks (eSeed E₀ 0) 0 A.initU).1 = memEOf (eSeed E₀ 0)
    rw [memEOf_addU]
  have he : ∀ (A : Attacker) (i : BlockId),
      eLookup (initE E₀ A).mem i = eLookup (eSeed E₀ 0) i := by
    intro A i
    show eLookup (addUBlocks (eSeed E₀ 0) 0 A.initU).1 i
       = eLookup (eSeed E₀ 0) i
    rw [eLookup_addU_all]
  exact ⟨by rw [hm, hm], fun i => by rw [he, he], rfl, rfl, rfl, rfl, rfl,
    rfl, rfl, rfl, rfl⟩

/-- Direct proof (original M2 script, restored): keeps the empty-store
    cone independent of `match_initE`. -/
theorem match_init (A₁ A₂ : Attacker) : MatchW (init A₁) (init A₂) := by
  have hm : ∀ A : Attacker, memEOf (init A).mem = [] := by
    intro A
    show memEOf (addUBlocks [] 0 A.initU).1 = []
    rw [memEOf_addU]; rfl
  have he : ∀ (A : Attacker) (i : BlockId), eLookup (init A).mem i = none := by
    intro A i
    show eLookup (addUBlocks [] 0 A.initU).1 i = none
    rw [eLookup_addU_all]; rfl
  exact ⟨by rw [hm, hm], fun i => by rw [he, he], rfl, rfl, rfl, rfl, rfl,
    rfl, rfl, rfl, rfl⟩

/-- The lockstep simulation from an arbitrary pair of matched, well-formed
    initial states: final-horizon DT equality pins `MatchW` at every prior
    horizon.  This is the paper's unwinding argument (Theorem thm:reason,
    Steps 1–5) in simulation form. -/
theorem match_runFrom (cfg : Config) (A₁ A₂ : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) {s₁ s₂ : IState}
    (h₀ : MatchW s₁ s₂) (hwf₁ : WFs s₁) (hwf₂ : WFs s₂) (n : Nat)
    (hDT : (runFrom cfg A₁ Uu P RE ω s₁ n).dt =
           (runFrom cfg A₂ Uu P RE ω s₂ n).dt) :
    ∀ t, t ≤ n →
      MatchW (runFrom cfg A₁ Uu P RE ω s₁ t) (runFrom cfg A₂ Uu P RE ω s₂ t) := by
  intro t
  induction t with
  | zero => intro _; exact h₀
  | succ k ih =>
    intro hle
    have hk := ih (Nat.le_of_succ_le hle)
    set u₁ := ingestPaste (A₁.paste k)
      (ingestTyped (Uu.typed k) (runFrom cfg A₁ Uu P RE ω s₁ k)) with hu₁
    set u₂ := ingestPaste (A₂.paste k)
      (ingestTyped (Uu.typed k) (runFrom cfg A₂ Uu P RE ω s₂ k)) with hu₂
    have hwfu₁ : WFs u₁ :=
      wfs_ingestPaste _ _ (wfs_ingestTyped _ _ (wfs_runFrom cfg A₁ Uu P RE ω hwf₁ k))
    have hwfu₂ : WFs u₂ :=
      wfs_ingestPaste _ _ (wfs_ingestTyped _ _ (wfs_runFrom cfg A₂ Uu P RE ω hwf₂ k))
    have hm : MatchW u₁ u₂ :=
      match_ingestPaste _ _ (match_ingestTyped _ hk
        (wfs_runFrom cfg A₁ Uu P RE ω hwf₁ k) (wfs_runFrom cfg A₂ Uu P RE ω hwf₂ k))
    have hop : P u₁.ops u₁.replies (obs u₁) ω
             = P u₂.ops u₂.replies (obs u₂) ω := by
      rw [hm.ops, hm.reps, hm.obs_eq]
    have e₁ : runFrom cfg A₁ Uu P RE ω s₁ (k + 1) =
        execOp cfg A₁ Uu RE ω (P u₁.ops u₁.replies (obs u₁) ω) u₁ := rfl
    have e₂ : runFrom cfg A₂ Uu P RE ω s₂ (k + 1) =
        execOp cfg A₂ Uu RE ω (P u₂.ops u₂.replies (obs u₂) ω) u₂ := rfl
    have hp₁ := dt_runFrom_prefix cfg A₁ Uu P RE ω s₁ hle
    have hp₂ := dt_runFrom_prefix cfg A₂ Uu P RE ω s₂ hle
    rw [hDT] at hp₁
    have hcmp := prefix_or_prefix _ _ _ hp₁ hp₂
    rw [e₁, e₂, hop] at hcmp
    rw [e₁, e₂, hop]
    exact match_execOp cfg A₁ A₂ Uu RE ω _ hm hwfu₁ hwfu₂ hcmp

theorem match_run (cfg : Config) (A₁ A₂ : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) (n : Nat)
    (hDT : (run cfg A₁ Uu P RE ω n).dt = (run cfg A₂ Uu P RE ω n).dt) :
    ∀ t, t ≤ n → MatchW (run cfg A₁ Uu P RE ω t) (run cfg A₂ Uu P RE ω t) :=
  match_runFrom cfg A₁ A₂ Uu P RE ω (match_init A₁ A₂)
    (wfs_init A₁) (wfs_init A₂) n hDT

/- ---------- §7 Theorem thm:reason and Corollary cor:confine ---------- -/

/-- THEOREM thm:reason from an ARBITRARY shared endorsed initial store E₀
    (F3).  The paper's quantifier "for every c₁ ≈_U c₂" is realized as:
    both runs start from `initE E₀ Aᵢ` — identical Protected-LLM view
    (same E₀, hence same Mem_E/H/x/h: this is Definition def:lowequiv),
    arbitrary and independently attacker-chosen untrusted stores.  The
    side condition `EStore E₀` (seeded blocks are E-level) is the id-sort
    discipline of the seed, not a restriction on the quantifier: a U block
    in c₁'s store is attacker content and lives in `A₁.initU`. -/
theorem reasoning_integrity_from (cfg : Config) (E₀ : List Block)
    (hE : EStore E₀) (A₁ A₂ : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (n : Nat)
    (hDT : (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n).dt =
           (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n).dt) :
    sinkStripped (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n)
      = sinkStripped (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n)
    ∧ (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n).sinkRaw
      = (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n).sinkRaw
    ∧ (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n).ops
      = (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n).ops
    ∧ (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n).replies
      = (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n).replies
    ∧ eqU (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n)
          (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n) := by
  have hM := match_runFrom cfg A₁ A₂ Uu P RE ω (match_initE E₀ A₁ A₂)
    (wfs_initE hE A₁) (wfs_initE hE A₂) n hDT n (Nat.le_refl n)
  exact ⟨by unfold sinkStripped; rw [hM.sink], hM.sink, hM.ops, hM.reps,
    hM.obs_eq⟩

/-- THEOREM thm:reason, empty-endorsed-store form (the original statement,
    preserved verbatim; special case E₀ = [] of the theorem above). -/
theorem reasoning_integrity (cfg : Config) (A₁ A₂ : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (n : Nat)
    (hDT : (run cfg A₁ Uu P RE ω n).dt = (run cfg A₂ Uu P RE ω n).dt) :
    sinkStripped (run cfg A₁ Uu P RE ω n) = sinkStripped (run cfg A₂ Uu P RE ω n)
    ∧ (run cfg A₁ Uu P RE ω n).sinkRaw = (run cfg A₂ Uu P RE ω n).sinkRaw
    ∧ (run cfg A₁ Uu P RE ω n).ops = (run cfg A₂ Uu P RE ω n).ops
    ∧ (run cfg A₁ Uu P RE ω n).replies = (run cfg A₂ Uu P RE ω n).replies
    ∧ eqU (run cfg A₁ Uu P RE ω n) (run cfg A₂ Uu P RE ω n) := by
  have hM := match_run cfg A₁ A₂ Uu P RE ω n hDT n (Nat.le_refl n)
  exact ⟨by unfold sinkStripped; rw [hM.sink], hM.sink, hM.ops, hM.reps,
    hM.obs_eq⟩

/-- COROLLARY cor:confine, over an arbitrary shared endorsed store (F3):
    any behavioural difference an attacker pair can induce is visible in
    the display transcript. -/
theorem confine_from (cfg : Config) (E₀ : List Block) (hE : EStore E₀)
    (A₁ A₂ : Attacker) (Uu : UserEnv) (P : PStrat) (RE : REStrat)
    (ω : Coins) (n : Nat)
    (hne : sinkStripped (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n)
             ≠ sinkStripped (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n)
         ∨ (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n).ops
             ≠ (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n).ops) :
    (runFrom cfg A₁ Uu P RE ω (initE E₀ A₁) n).dt
      ≠ (runFrom cfg A₂ Uu P RE ω (initE E₀ A₂) n).dt := by
  intro hDT
  have h := reasoning_integrity_from cfg E₀ hE A₁ A₂ Uu P RE ω n hDT
  rcases hne with hne | hne
  · exact hne h.1
  · exact hne h.2.2.1

/-- COROLLARY cor:confine, empty-endorsed-store form (original statement). -/
theorem confine (cfg : Config) (A₁ A₂ : Attacker) (Uu : UserEnv)
    (P : PStrat) (RE : REStrat) (ω : Coins) (n : Nat)
    (hne : sinkStripped (run cfg A₁ Uu P RE ω n) ≠ sinkStripped (run cfg A₂ Uu P RE ω n)
         ∨ (run cfg A₁ Uu P RE ω n).ops ≠ (run cfg A₂ Uu P RE ω n).ops) :
    (run cfg A₁ Uu P RE ω n).dt ≠ (run cfg A₂ Uu P RE ω n).dt := by
  intro hDT
  have h := reasoning_integrity cfg A₁ A₂ Uu P RE ω n hDT
  rcases hne with hne | hne
  · exact hne h.1
  · exact hne h.2.2.1

end Permit

#print axioms Permit.action_integrity
#print axioms Permit.action_integrity_from
#print axioms Permit.reasoning_integrity
#print axioms Permit.reasoning_integrity_from
#print axioms Permit.bytes_reply_isolation
#print axioms Permit.eSeed_mem
#print axioms Permit.wfm_eSeed
#print axioms Permit.wfs_initE
#print axioms Permit.match_initE
#print axioms Permit.match_runFrom
#print axioms Permit.action_integrity_precedence
#print axioms Permit.noexfil_semantics
#print axioms Permit.handle_always_gates
#print axioms Permit.processArgs_spec
#print axioms Permit.dt_runFrom_prefix
#print axioms Permit.prefix_or_prefix
#print axioms Permit.processArgs_det
#print axioms Permit.match_execOp
#print axioms Permit.confine
#print axioms Permit.confine_from


==> anc/permit_formal/PermitFormal/Sanity.lean <==
/- ======================================================================
   PermitFormal/Sanity.lean
   Stage M0 §8 (milestone M0 row) of the mechanization plan.

   Executable sanity scenarios.  Every `#guard` is a BUILD-TIME assertion:
   if the semantics deviates from the expected Figure fig:sos–fig:sos2
   behaviour, `lake build` FAILS at that line.  `#eval` lines let you
   inspect the same runs interactively in the Infoview.
   ====================================================================== -/
import PermitFormal.Observables

namespace Permit
namespace Sanity

/- ---------------- fixtures ---------------- -/

def tSend  : Tool := ⟨0⟩          -- sensitive tool (e.g. send_email)
def tFetch : Tool := ⟨1⟩          -- data tool (e.g. fetch_url)

def cfg0 : Config := { sens := fun t => decide (t = tSend), ccand := 3 }

def ω0 : Coins := fun _ => 0
def noRE : REStrat := fun _ _ _ => none

def noUser : UserEnv :=
  { typed := fun _ => none, udecide := fun _ => Decision.reject,
    select := fun _ => 0 }

def yesUser : UserEnv :=
  { noUser with udecide := fun _ => Decision.accept }

def silentA : Attacker :=
  { initU := [], toolOut := fun _ => [], paste := fun _ => none,
    qCands := fun _ => [], qOut := fun _ => [] }

/-- Extract the most recent bytes-reply (how a test P reads recalled bytes). -/
def lastBytes (reps : List Reply) : Bytes :=
  match reps.reverse with
  | Reply.bytes b :: _ => b
  | _                  => []

/- =====================================================================
   SCENARIO 1 — Typed fast path (W-Typed + Tool-Fast + Rule r:whitelist(a)).
   User types [4,2]; P sends it to the sensitive tool.  Expect: flows
   UNGATED (T-block byte-match), no confirmation, empty transcript.
   ===================================================================== -/

def userS1 : UserEnv :=
  { noUser with typed := fun t => if t = 0 then some [4,2] else none }

def pS1 : PStrat := fun ops _ _ _ =>
  match ops.length with
  | 0 => .invoke tSend [Arg.lit [4,2]]
  | _ => .display []

def s1 := run cfg0 silentA userS1 pS1 noRE ω0 1

#eval s1.sinkRaw     -- expect: [⟨tSend, [([4,2], false)]⟩]
#eval s1.dt          -- expect: []
#guard decide (s1.sinkRaw = [⟨tSend, [([4,2], false)]⟩])
#guard decide (s1.dt = [])
#guard decide (s1.replies = [Reply.ack])

/- =====================================================================
   SCENARIO 2 — Injection blocked (Recall-O + Rule r:whitelist(c) +
   Tool-Gate-Rej).  Attacker plants [9,9] in Mem_U; P recalls it (gets an
   opaque handle, NOT bytes) and passes the handle to the sensitive tool;
   the gate fires with the exact resolved bytes; user rejects.
   Expect: no sink event, reject recorded in DT, memory unchanged.
   ===================================================================== -/

def aPoison : Attacker := { silentA with initU := [[9,9]] }

def pS2 : PStrat := fun ops _ _ _ =>
  match ops.length with
  | 0 => .recall (BlockId.u 0)
  | 1 => .invoke tSend [Arg.hdl 0]
  | _ => .display []

def s2 := run cfg0 aPoison noUser pS2 noRE ω0 2

#eval s2.replies     -- expect: [hdl 0, dec reject]  (P never saw [9,9])
#eval s2.dt          -- expect: one confirm event, shown [9,9], reject
#guard decide (s2.replies = [Reply.hdl 0, Reply.dec Decision.reject])
#guard decide (s2.sinkRaw = [])
#guard decide (s2.dt =
  [DispEvent.confirm (some [9,9]) [[9,9]] (some 0) (Target.tool tSend)
     Decision.reject])
#guard decide (memEOf s2.mem = [])   -- no endorsement happened

/- =====================================================================
   SCENARIO 3 — Accept path: atomic endorsement (Tool-Gate-Acc), fresh-copy
   C block (plan §2.4), readable endorsement (Rule r:readable / Recall-E),
   then the scope cache (Rule r:whitelist(a)) lets the SAME bytes flow
   ungated as a literal.
   ===================================================================== -/

def pS3 : PStrat := fun ops reps _ _ =>
  match ops.length with
  | 0 => .recall (BlockId.u 0)
  | 1 => .invoke tSend [Arg.hdl 0]        -- gates; user accepts
  | 2 => .recall (BlockId.e 0)            -- read back the endorsed C copy
  | 3 => .invoke tSend [Arg.lit (lastBytes reps)]  -- now fast (C scope)
  | _ => .display []

def s3 := run cfg0 aPoison yesUser pS3 noRE ω0 4

#eval s3.sinkRaw
-- expect: [⟨tSend,[([9,9],true)]⟩, ⟨tSend,[([9,9],false)]⟩]
#eval memEOf s3.mem
-- expect: [(e 0, {bytes := [9,9], label := C, scope := [tSend]})]
#guard decide (s3.sinkRaw =
  [⟨tSend, [([9,9], true)]⟩, ⟨tSend, [([9,9], false)]⟩])
#guard decide (memEOf s3.mem =
  [(BlockId.e 0, ⟨[9,9], Label.C, [tSend]⟩)])
#guard decide (s3.replies =
  [Reply.hdl 0, Reply.dec Decision.accept, Reply.ack,
   Reply.bytes [9,9], Reply.ack])

/- =====================================================================
   SCENARIO 4 — Occupancy hiding (Rules r:null / r:nobit / r:iface(b)).
   Recall on an id occupied by a U-block vs a completely NONEXISTENT id:
   the reply streams are IDENTICAL.  This is the uniformity clause the
   whole of Lemma lem:cflow(b)/(f) rests on, checked by computation.
   ===================================================================== -/

def pRecall : PStrat := fun _ _ _ _ => .recall (BlockId.u 0)

#guard decide
  ((run cfg0 aPoison noUser pRecall noRE ω0 1).replies =
   (run cfg0 silentA noUser pRecall noRE ω0 1).replies)

/- =====================================================================
   SCENARIO 5 — Mini-noninterference (a finite computational instance of
   Theorem thm:reason).  Two attackers differing in EVERY untrusted input
   (initial store, tool outputs incl. count, paste, Q candidates, Q
   summaries); P runs a mixed workload with NO display of U-derived data
   and no endorsement.  Expect: ops, replies, DT, stripped sinks, and the
   whole Protected-LLM view all EQUAL — untrusted bytes are inert.
   ===================================================================== -/

def pS5 : PStrat := fun ops _ _ _ =>
  match ops.length with
  | 0 => .recall (BlockId.u 0)
  | 1 => .fill [1]
  | 2 => .invoke tFetch [Arg.lit [5,5]]
  | 3 => .crystallize [2]
  | 4 => .display [7]
  | _ => .display []

def aX : Attacker :=
  { initU := [[1,2,3]], toolOut := fun _ => [[6,6],[6,7]],
    paste := fun n => if n = 2 then some [8] else none,
    qCands := fun _ => [[3,3],[3,4]], qOut := fun _ => [9,9,9] }

def aY : Attacker :=
  { initU := [[42]], toolOut := fun _ => [[1]],
    paste := fun _ => none, qCands := fun _ => [], qOut := fun _ => [0] }

def s5x := run cfg0 aX noUser pS5 noRE ω0 5
def s5y := run cfg0 aY noUser pS5 noRE ω0 5

#guard decide (s5x.ops = s5y.ops)
#guard decide (s5x.replies = s5y.replies)
#guard decide (s5x.dt = s5y.dt)
#guard decide (sinkStripped s5x = sinkStripped s5y)
#guard decide (eqU s5x s5y)
-- and the untrusted stores really DO differ (the test is not vacuous):
#guard decide (¬ (s5x.mem = s5y.mem))

/- =====================================================================
   SCENARIO 6 — Attack-surface confinement (Corollary cor:confine flavor).
   Two attackers with different poison; the user endorses in both runs.
   A behavioural difference exists, and the guards below locate it
   EXACTLY where the paper says all influence must live:

   * the RAW sink events differ           — poison reached the sink, but…
   * both flowed args carry gated = true  — …only through the gate;
   * therefore the STRIPPED projection    (Definition def:sinkproj removes
     gated args) is EQUAL across runs     — the ungated behaviour that
     Theorem thm:reason protects is untouched;
   * the display transcript DIFFERS       — the influence is visible and
     logged on the decision pane (Corollary cor:confine);
   * P's reply stream is IDENTICAL        — P itself cannot see which
     poison it relayed (Lemma lem:isolation).

   NOTE (stage-check honesty): the first version of this scenario asserted
   sinkStripped-INEQUALITY and was REJECTED by #guard at build time — the
   model was right and the test was wrong.  Kept here as a comment because
   it is a live demonstration that the guards actually bite.
   ===================================================================== -/

def aPoison' : Attacker := { silentA with initU := [[8,8]] }

def s6a := run cfg0 aPoison  yesUser pS2 noRE ω0 2
def s6b := run cfg0 aPoison' yesUser pS2 noRE ω0 2

#eval s6a.sinkRaw    -- expect: [⟨tSend, [([9,9], true)]⟩]
#eval s6b.sinkRaw    -- expect: [⟨tSend, [([8,8], true)]⟩]
#eval sinkStripped s6a   -- expect: [(tSend, [none])]  — gated arg stripped

#guard decide (¬ (s6a.dt = s6b.dt))                    -- influence IS in the transcript
#guard decide (s6a.replies = s6b.replies)              -- ...and invisible to P
#guard decide (¬ (s6a.sinkRaw = s6b.sinkRaw))          -- raw: the poison flowed…
#guard decide (sinkStripped s6a = sinkStripped s6b)    -- …but ONLY through the gate:
                                                       -- the ungated projection is equal
-- (differing bytes reached the sink ONLY via the accepted, logged gate)

/- =====================================================================
   SCENARIO 7 — Data-tool ungated flow of P-composed bytes (Lemma
   lem:mediation, case (D); the clause Option O2 hardens).  P composes a
   fresh value via writeP (label PC, empty scope):
   * at the DATA tool the literal flows UNGATED (Rule r:whitelist(b)):
     the reply is the bare ack and NO confirmation event is appended;
   * at the SENSITIVE tool the same bytes do NOT fast-pass (PC never
     passes Rule r:whitelist(a)): the gate fires with the exact bytes
     displayed, and the default-rejecting user stops the flow.
   ===================================================================== -/

def pS7 : PStrat := fun ops _ _ _ =>
  match ops.length with
  | 0 => .writeP [3,3]                     -- W-P: PC block, empty scope
  | 1 => .invoke tFetch [Arg.lit [3,3]]    -- data tool: ungated (case D)
  | 2 => .invoke tSend  [Arg.lit [3,3]]    -- sensitive: gates; user rejects
  | _ => .display []

def s7 := run cfg0 silentA noUser pS7 noRE ω0 3

#eval s7.replies   -- expect: [ack, ack, dec reject]
#eval s7.dt        -- expect: exactly ONE confirm event (the sensitive gate)
#guard decide (s7.replies = [Reply.ack, Reply.ack, Reply.dec Decision.reject])
#guard decide (s7.sinkRaw = [])            -- sensitive flow was stopped
#guard decide (s7.dt =
  [DispEvent.confirm (some [3,3]) [[3,3]] (some 0) (Target.tool tSend)
     Decision.reject])                     -- the data-tool call left NO event
#guard decide (memEOf s7.mem = [(BlockId.e 0, ⟨[3,3], Label.PC, []⟩)])
-- the gate decision itself, checked pointwise:
#guard gateCheck cfg0 (memEOf s7.mem) tFetch (Arg.lit [3,3]) == true
#guard gateCheck cfg0 (memEOf s7.mem) tSend  (Arg.lit [3,3]) == false
#guard gateCheck cfg0 (memEOf s7.mem) tFetch (Arg.hdl 0)     == false
-- (a handle gates at DATA tools too: Rule r:whitelist(c))

/- =====================================================================
   SCENARIO 8 — The post-endorsement boundary (Corollary cor:noexfil(b)).
   Attacker plants [9,9]; P recalls it (opaque handle) and confirms it at
   the REASONING pseudo-target; the user accepts.  Expect:
   * a fresh C copy with EMPTY tool scope (conv. (vii): σ(reasoning)=∅);
   * the bytes become READABLE (Recall-E returns them: Rule r:readable);
   * they then flow UNGATED at the DATA tool — the disclosed BASELINE
     post-endorsement channel, CLOSED by Option O2's exact-target test
     (witnessed by the Hardening.lean guards);
   * the SENSITIVE fast path stays CLOSED (empty scope): the sensitive
     use gates again, and the user rejects — Theorem thm:action intact.
   ===================================================================== -/

def user8 : UserEnv :=
  { typed   := fun _ => none,
    udecide := fun k => if k = 0 then Decision.accept else Decision.reject,
    select  := fun _ => 0 }

def pS8 : PStrat := fun ops _ _ _ =>
  match ops.length with
  | 0 => .recall (BlockId.u 0)             -- opaque handle to the poison
  | 1 => .confirm 0 Target.reasoning       -- endorse at "reasoning"; accept
  | 2 => .recall (BlockId.e 0)             -- the C copy is READABLE
  | 3 => .invoke tFetch [Arg.lit [9,9]]    -- data tool: ungated egress
  | 4 => .invoke tSend  [Arg.lit [9,9]]    -- sensitive: STILL gates; reject
  | _ => .display []

def s8 := run cfg0 aPoison user8 pS8 noRE ω0 5

#eval s8.replies
-- expect: [hdl 0, dec accept, bytes [9,9], ack, dec reject]
#eval memEOf s8.mem
-- expect: [(e 0, {bytes := [9,9], label := C, scope := []})]
#guard decide (s8.replies =
  [Reply.hdl 0, Reply.dec Decision.accept, Reply.bytes [9,9],
   Reply.ack, Reply.dec Decision.reject])
#guard decide (memEOf s8.mem = [(BlockId.e 0, ⟨[9,9], Label.C, []⟩)])
#guard decide (s8.sinkRaw = [])            -- the sensitive boundary held
#guard decide (s8.dt =
  [DispEvent.confirm (some [9,9]) [[9,9]] (some 0) Target.reasoning
     Decision.accept,
   DispEvent.confirm (some [9,9]) [[9,9]] (some 0) (Target.tool tSend)
     Decision.reject])
-- the empty reasoning scope never matches any tool (conv. (vii)):
#guard gateCheck cfg0 (memEOf s8.mem) tSend  (Arg.lit [9,9]) == false
#guard gateCheck cfg0 (memEOf s8.mem) tFetch (Arg.lit [9,9]) == true
-- baseline residual: the data-tool flow just witnessed is the disclosed
-- post-endorsement channel of Cor. cor:noexfil(b); it is CLOSED under
-- Option O2 (exact-target mediation) — see the Hardening.lean guards,
-- whose mReas store is exactly this scenario's endorsed copy.

end Sanity
end Permit


==> anc/permit_formal/PermitFormal/Semantics.lean <==
/- ======================================================================
   PermitFormal/Semantics.lean
   Stage M0 §4 of the mechanization plan.

   The fixed interpreter (TCB): operational semantics of the memory
   interface, Figures fig:sos–fig:sos2, one Lean helper per SOS rule.
   Ghost logs (display transcript, sink events, op log) live inside the
   state so every theorem is a property of `run`/`runFrom` (plan §3).

   Paper ↔ Lean traceability (rule-by-rule):
   * Rule r:whitelist (a),(b),(c),(d)  → `blockFast`, `storeHasFast`, `gateCheck`
   * Rules r:atomic + r:display + r:null → `processArgs` + the `.invoke` arm
   * Rule r:ingress                    → capture in the `.invoke` arm
   * Rule r:names                      → handle id := `resolve.length` at emission
   * Rules r:null / r:nobit / r:iface(b) uniformity
                                        → `.recall` arm: ONE reply shape for
                                          U-block / unknown / nonexistent
   * Rule r:readable                   → `.confirm` accept arm writes a C block
   * Rule r:retrieve                   → `.retrieve` arm (R_E sees memEOf only)
   * W-Typed / W-Paste                 → `ingestTyped` / `ingestPaste`
   * Totality (Rule r:iface(b))        → `execOp` is a total function
   ====================================================================== -/
import PermitFormal.Interface

namespace Permit

/-- Interpreter state.
    * `mem`      — the store;
    * `nextU`/`nextE` — id allocators for the two id sorts (plan §2.4);
    * `resolve`  — interpreter-private handle table; index = handle id;
                   `[]` = null resolution (Rule r:null); NEVER read by any
                   reply (Rule r:nobit); handle count `resolve.length`
                   realizes Rule r:names;
    * `replies`  — the full reply stream fed to P (P's input tape);
    * `hist`     — decision history h (no U bytes, by type);
    * `typed`    — trusted command input x(c);
    * `cTool`    — executed-tool-invocation counter (indexes `toolOut`);
    * `cConf`    — confirmation-event counter (indexes `udecide`,`select`);
    * `cQ`       — fill/crystallize counter (indexes `qCands`,`qOut`);
    * `dt`       — GHOST: display transcript (Definition def:transcript);
    * `sinkRaw`  — GHOST: sensitive sink events (Definition def:sinkproj);
    * `ops`      — GHOST: P's emitted operation sequence. -/
structure IState where
  mem     : Store
  nextU   : Nat
  nextE   : Nat
  resolve : List (List Bytes)
  replies : List Reply
  hist    : List HEvent
  typed   : List Bytes
  cTool   : Nat
  cConf   : Nat
  cQ      : Nat
  dt      : List DispEvent
  sinkRaw : List SinkEvent
  ops     : List POp
deriving DecidableEq, Repr

/-- The Protected-LLM view of a state (Definition def:obs).  Computed
    through `memEOf`: P's view of memory is the endorsed store ONLY. -/
def obs (s : IState) : Obs :=
  { memE   := memEOf s.mem
    hist   := s.hist
    typed  := s.typed
    hcount := s.resolve.length }

/- ----------------------------------------------------------------------
   Rule r:whitelist — the fast-path check.
   CRUCIAL (plan §4): a Bool-valued function of `memEOf s.mem` ONLY.
   ---------------------------------------------------------------------- -/

/-- Does block `blk` license value `b` to flow to sensitive tool `t`
    without confirmation?  Rule r:whitelist(a).  PC never passes. -/
def blockFast (t : Tool) (b : Bytes) (blk : Block) : Bool :=
  decide (blk.bytes = b) &&
    (decide (blk.label = Label.T) ||
      ((decide (blk.label = Label.C) || decide (blk.label = Label.CC)) &&
        toolIn t blk.scope))

/-- Fast-path search over the endorsed store. -/
def storeHasFast (mE : Store) (t : Tool) (b : Bytes) : Bool :=
  match mE with
  | []               => false
  | (_, blk) :: rest => blockFast t b blk || storeHasFast rest t b

/-- Rule r:whitelist, complete:
    (a) literal at sensitive tool: whitelist membership test over Mem_E;
    (b) literal at data tool: flows (bytes P holds are E-level by
        construction; Option O2 hardens exactly this clause in M5);
    (c) handle: ALWAYS gates, at every tool, no per-tool exceptions. -/
def gateCheck (cfg : Config) (mE : Store) (t : Tool) : Arg → Bool
  | .lit b => if cfg.sens t then storeHasFast mE t b else true
  | .hdl _ => false

/- ----------------------------------------------------------------------
   Rules r:atomic / r:display / r:null — gated argument processing.
   ---------------------------------------------------------------------- -/

/-- Resolution of an argument for display purposes: a literal shows itself;
    a handle shows its (interpreter-private) candidate list; unknown or
    null handles resolve to `[]` (Rule r:null).

    DISCLOSED MODELING DELTA (collection handles; README §Deltas, item 7):
    with `map`/Rule r:batchgate outside the mechanized surface, a handle
    bound to a multi-element capture is rendered here as a CANDIDATE LIST
    from which the user selects ONE element to confirm — not as the paper's
    batch gate, which displays and flows every element.  This is a distinct
    (and strictly more restrictive) semantics for collection handles, not
    merely an omission: at most one displayed value flows per accepting
    decision, so Action Integrity holds verbatim, and nothing untrusted
    flows undisplayed. -/
def resolveArg (res : List (List Bytes)) : Arg → List Bytes
  | .lit b => [b]
  | .hdl h => (nth? res h).getD []

/-- Result of processing an invocation's arguments (one atomic step). -/
structure GateResult where
  flowed : List (Bytes × Bool)
  events : List DispEvent
  hev    : List HEvent
  used   : Nat
  ok     : Bool
deriving Repr

/-- Process arguments left to right, threading the confirmation counter.
    Fast-passing arguments flow ungated; each gating argument gets one
    confirmation; a null resolution renders the fixed no-value display and
    aborts with the standard reject (Rule r:null), consuming no decision;
    a user reject aborts the remainder. -/
def processArgs (cfg : Config) (mE : Store) (res : List (List Bytes))
    (Uu : UserEnv) (t : Tool) : List Arg → Nat → GateResult
  | [], _ => { flowed := [], events := [], hev := [], used := 0, ok := true }
  | a :: rest, idx =>
    if gateCheck cfg mE t a then
      let b := match a with | .lit b => b | .hdl _ => []
      let r := processArgs cfg mE res Uu t rest idx
      { flowed := (b, false) :: r.flowed, events := r.events,
        hev := r.hev, used := r.used, ok := r.ok }
    else
      match resolveArg res a with
      | [] =>
        { flowed := [],
          events := [DispEvent.confirm none [] none (Target.tool t) Decision.reject],
          hev    := [{ target := Target.tool t, sel := none, dec := Decision.reject }],
          used   := 0, ok := false }
      | c :: cs =>
        let cands  := c :: cs
        let k      := Uu.select idx
        let chosen := (nth? cands k).getD c
        let d      := Uu.udecide idx
        let ev  := DispEvent.confirm (some chosen) cands (some k) (Target.tool t) d
        let he : HEvent := { target := Target.tool t, sel := some k, dec := d }
        match d with
        | .accept =>
          let r := processArgs cfg mE res Uu t rest (idx + 1)
          { flowed := (chosen, true) :: r.flowed, events := ev :: r.events,
            hev := he :: r.hev, used := r.used + 1, ok := r.ok }
        | .reject =>
          { flowed := [], events := [ev], hev := [he], used := 1, ok := false }

/- ----------------------------------------------------------------------
   Store-extension helpers.
   ---------------------------------------------------------------------- -/

/-- Fresh-copy endorsement (plan §2.4): each gated-accepted value becomes a
    NEW C-labelled block at a coupled E-id, scoped to exactly the endorsed
    tool.  Observationally equivalent to in-place relabel (disclosed). -/
def addCCopies (t : Tool) : Store → Nat → List Bytes → Store × Nat
  | m, nE, []      => (m, nE)
  | m, nE, b :: bs =>
      addCCopies t (m ++ [(BlockId.e nE, ⟨b, Label.C, [t]⟩)]) (nE + 1) bs

/-- Ingress capture (Rule r:ingress): attacker-chosen outputs land as
    U-blocks at attacker-count-dependent u-ids. -/
def addUBlocks : Store → Nat → List Bytes → Store × Nat
  | m, nU, []      => (m, nU)
  | m, nU, b :: bs =>
      addUBlocks (m ++ [(BlockId.u nU, ⟨b, Label.U, []⟩)]) (nU + 1) bs

/- ----------------------------------------------------------------------
   execOp: one arm per SOS rule (Figures fig:sos–fig:sos2).
   TOTALITY (Rule r:iface(b)) is witnessed by this being a total function.
   ---------------------------------------------------------------------- -/

def execOp (cfg : Config) (A : Attacker) (Uu : UserEnv) (RE : REStrat)
    (ω : Coins) (op : POp) (s₀ : IState) : IState :=
  let s := { s₀ with ops := s₀.ops ++ [op] }   -- ghost: record the emission
  match op with

  /- Tool-Fast / Tool-Gate-Acc / Tool-Gate-Rej -/
  | .invoke t args =>
    let mE := memEOf s.mem
    let r  := processArgs cfg mE s.resolve Uu t args s.cConf
    if r.ok then
      let copies := r.flowed.filterMap (fun p => if p.2 then some p.1 else none)
      let (mem₁, nE₁) := addCCopies t s.mem s.nextE copies
      let outs := A.toolOut s.cTool
      let (mem₂, nU₁) := addUBlocks mem₁ s.nextU outs
      { s with
        mem     := mem₂
        nextE   := nE₁
        nextU   := nU₁
        resolve := s.resolve ++ [outs]
        cTool   := s.cTool + 1
        cConf   := s.cConf + r.used
        dt      := s.dt ++ r.events
        hist    := s.hist ++ r.hev
        sinkRaw := if cfg.sens t then s.sinkRaw ++ [⟨t, r.flowed⟩] else s.sinkRaw
        replies := s.replies ++
          (if copies.isEmpty then [Reply.ack]
           else [Reply.dec Decision.accept, Reply.ack]) }
    else
      { s with
        cConf   := s.cConf + r.used
        dt      := s.dt ++ r.events
        hist    := s.hist ++ r.hev
        replies := s.replies ++ [Reply.dec Decision.reject] }

  | .writeP b =>
    { s with
      mem     := s.mem ++ [(BlockId.e s.nextE, ⟨b, Label.PC, []⟩)]
      nextE   := s.nextE + 1
      replies := s.replies ++ [Reply.ack] }

  /- Recall-E / Recall-O.  THE R6/R7/R10(b) UNIFORMITY LIVES HERE. -/
  | .recall i =>
    match findBlock? s.mem i with
    | some blk =>
      if blk.label = Label.U then
        { s with
          resolve := s.resolve ++ [[blk.bytes]]
          replies := s.replies ++ [Reply.hdl s.resolve.length] }
      else
        { s with replies := s.replies ++ [Reply.bytes blk.bytes] }
    | none =>
      { s with
        resolve := s.resolve ++ [[]]
        replies := s.replies ++ [Reply.hdl s.resolve.length] }

  | .fill _q =>
    { s with
      resolve := s.resolve ++ [(A.qCands s.cQ).take cfg.ccand]
      cQ      := s.cQ + 1
      replies := s.replies ++ [Reply.hdl s.resolve.length] }

  | .crystallize _q =>
    let sb := A.qOut s.cQ
    { s with
      mem     := s.mem ++ [(BlockId.u s.nextU, ⟨sb, Label.U, []⟩)]
      nextU   := s.nextU + 1
      resolve := s.resolve ++ [[sb]]
      cQ      := s.cQ + 1
      replies := s.replies ++ [Reply.hdl s.resolve.length] }

  | .confirm h tgt =>
    match (nth? s.resolve h).getD [] with
    | [] =>
      { s with
        dt      := s.dt ++ [DispEvent.confirm none [] none tgt Decision.reject]
        hist    := s.hist ++ [{ target := tgt, sel := none, dec := Decision.reject }]
        replies := s.replies ++ [Reply.dec Decision.reject] }
    | c :: cs =>
      let cands  := c :: cs
      let k      := Uu.select s.cConf
      let chosen := (nth? cands k).getD c
      let d      := Uu.udecide s.cConf
      let ev := DispEvent.confirm (some chosen) cands (some k) tgt d
      let he : HEvent := { target := tgt, sel := some k, dec := d }
      match d with
      | .accept =>
        let sc : List Tool := match tgt with
          | .tool t    => [t]
          | .reasoning => []
        { s with
          mem     := s.mem ++ [(BlockId.e s.nextE, ⟨chosen, Label.C, sc⟩)]
          nextE   := s.nextE + 1
          cConf   := s.cConf + 1
          dt      := s.dt ++ [ev]
          hist    := s.hist ++ [he]
          replies := s.replies ++ [Reply.dec Decision.accept] }
      | .reject =>
        { s with
          cConf   := s.cConf + 1
          dt      := s.dt ++ [ev]
          hist    := s.hist ++ [he]
          replies := s.replies ++ [Reply.dec Decision.reject] }

  | .retrieve q =>
    match RE q (memEOf s.mem) ω with
    | some i =>
      match findBlock? (memEOf s.mem) i with
      | some blk => { s with replies := s.replies ++ [Reply.bytes blk.bytes] }
      | none     => { s with replies := s.replies ++ [Reply.fail] }
    | none => { s with replies := s.replies ++ [Reply.fail] }

  | .display x =>
    { s with
      dt      := s.dt ++ [DispEvent.render x]
      replies := s.replies ++ [Reply.ack] }

  /- Evict: owner-scoped, P-invocable, ungated (the disclosed first-party
     residual n:evict).  Constant ack REGARDLESS of occupancy. -/
  | .evict i =>
    { s with
      mem     := eraseBlock s.mem i
      replies := s.replies ++ [Reply.ack] }

/- ----------------------------------------------------------------------
   Environment ingestion and the step/run functions (plan §2.3).
   NOTE on event-timing coupling (README §Deltas, item 6): only the
   one-typed-slot/one-paste-slot-per-step SCHEDULING SKELETON is common to
   compared runs.  Paste presence and content are NOT coupled — the two-run
   lemmas below take independent `A₁.paste`/`A₂.paste`, including
   `none` vs `some` — so the mechanization is STRONGER than the paper's
   conservative "environment event timing is coupled" disclosure.
   ---------------------------------------------------------------------- -/

/-- W-Typed: the individuating parser stores typed input as a T block at a
    COUPLED e-id and appends to x(c).  (Disclosed simplification: one
    event = one block.) -/
def ingestTyped (x? : Option Bytes) (s : IState) : IState :=
  match x? with
  | none   => s
  | some x =>
    { s with
      mem   := s.mem ++ [(BlockId.e s.nextE, ⟨x, Label.T, []⟩)]
      nextE := s.nextE + 1
      typed := s.typed ++ [x] }

/-- W-Paste: paste-channel input captured to Mem_U at a u-id. -/
def ingestPaste (b? : Option Bytes) (s : IState) : IState :=
  match b? with
  | none   => s
  | some b =>
    { s with
      mem   := s.mem ++ [(BlockId.u s.nextU, ⟨b, Label.U, []⟩)]
      nextU := s.nextU + 1 }

/-- One step at index `t`: deliver scheduled channel events, then P emits
    one operation. -/
def step (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) (t : Nat) (s : IState) : IState :=
  let s₁ := ingestTyped (Uu.typed t) s
  let s₂ := ingestPaste (A.paste t) s₁
  execOp cfg A Uu RE ω (P s₂.ops s₂.replies (obs s₂) ω) s₂

/- ----------------------------------------------------------------------
   Initial configurations.  `initE E₀ A` seeds the run with an ARBITRARY
   endorsed store E₀ (paper Theorem thm:reason quantifies over arbitrary
   ≈_U-related configurations; the shared E₀ is that quantifier's Mem_E
   component) plus the attacker's untrusted store; `init A` is the empty-
   endorsed-store special case.  `EStore` is the sole side condition:
   seeded blocks are E-level (a U block in the seed would misplace the
   attacker's content on the trusted side of the id-sort discipline).
   ---------------------------------------------------------------------- -/

/-- Seed an endorsed store at consecutive e-ids starting from `k`. -/
def eSeed : List Block → Nat → Store
  | [], _       => []
  | b :: bs, k  => (BlockId.e k, b) :: eSeed bs (k + 1)

/-- Side condition for seeded stores: every seeded block is E-level. -/
def EStore (E₀ : List Block) : Prop := ∀ b ∈ E₀, b.label ≠ Label.U

/-- Initial state over an arbitrary endorsed store `E₀` (at e-ids
    `0..E₀.length-1`) and the attacker's initial untrusted store. -/
def initE (E₀ : List Block) (A : Attacker) : IState :=
  { mem     := (addUBlocks (eSeed E₀ 0) 0 A.initU).1
    nextU   := (addUBlocks (eSeed E₀ 0) 0 A.initU).2
    nextE   := E₀.length
    resolve := [], replies := [], hist := [], typed := []
    cTool   := 0, cConf := 0, cQ := 0
    dt      := [], sinkRaw := [], ops := [] }

/-- Empty-endorsed-store initial state (the M0 `init`). -/
def init (A : Attacker) : IState := initE [] A

/-- The run from an arbitrary initial state: a TOTAL function of the step
    horizon (plan §2.3).  All inductive theorems are proved over `runFrom`
    and specialized to `run`. -/
def runFrom (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) (s₀ : IState) : Nat → IState
  | 0     => s₀
  | n + 1 => step cfg A Uu P RE ω n (runFrom cfg A Uu P RE ω s₀ n)

/-- The run from the empty-endorsed-store initial state. -/
def run (cfg : Config) (A : Attacker) (Uu : UserEnv) (P : PStrat)
    (RE : REStrat) (ω : Coins) : Nat → IState :=
  runFrom cfg A Uu P RE ω (init A)

end Permit


==> anc/permit_formal/README.md <==
# permit_formal — Machine-checked single-user guarantees for PerMIT

Lean 4 mechanization of the single-user appendix (Appendix C) of the
PerMIT formal development: Action Integrity, Reasoning Integrity modulo
the display transcript, the baseline separation, and the hardening
monotonicity, over an executable model of the memory-interface
interpreter (Appendix B, Figures fig:sos–fig:sos2).

## Building

Toolchain: `leanprover/lean4:v4.31.0` (pinned in `lean-toolchain`).

    lake exe cache get   # fetch the Mathlib build cache
    lake build

The build is the verification: every theorem is kernel-checked, every
`#guard` is an evaluator-checked build-time assertion (the build fails
if any is false), and the final `#print axioms` lines confirm the
axiom footprint.

## Axiom audit

`Permit.action_integrity`, `Permit.action_integrity_from`,
`Permit.reasoning_integrity`, `Permit.reasoning_integrity_from`, and
`Permit.bytes_reply_isolation` depend on `propext` and `Quot.sound`
only — the foundational axioms of Lean's kernel.  No `sorry`, no
`Classical.choice`, no domain-specific axiom.

Verbatim `#print axioms` output of the clean build (see `build.log`):

```
info: PermitFormal/ReasoningIntegrity.lean:986:0: 'Permit.action_integrity' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:987:0: 'Permit.action_integrity_from' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:988:0: 'Permit.reasoning_integrity' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:989:0: 'Permit.reasoning_integrity_from' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:990:0: 'Permit.bytes_reply_isolation' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:991:0: 'Permit.eSeed_mem' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:992:0: 'Permit.wfm_eSeed' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:993:0: 'Permit.wfs_initE' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:994:0: 'Permit.match_initE' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:995:0: 'Permit.match_runFrom' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:996:0: 'Permit.action_integrity_precedence' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:997:0: 'Permit.noexfil_semantics' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:998:0: 'Permit.handle_always_gates' does not depend on any axioms
info: PermitFormal/ReasoningIntegrity.lean:999:0: 'Permit.processArgs_spec' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:1000:0: 'Permit.dt_runFrom_prefix' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:1001:0: 'Permit.prefix_or_prefix' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:1002:0: 'Permit.processArgs_det' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:1003:0: 'Permit.match_execOp' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:1004:0: 'Permit.confine' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:1005:0: 'Permit.confine_from' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:540:0: 'Permit.Batch.batchGate_det' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:541:0: 'Permit.Batch.batchGate_accept_flow' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:542:0: 'Permit.Batch.batchGate_elem_displayed' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:543:0: 'Permit.Batch.batchGate_reject_no_flow' depends on axioms: [propext]
info: PermitFormal/BatchGate.lean:544:0: 'Permit.Batch.batchReply_decision_only' depends on axioms: [propext]
info: PermitFormal/Hardening.lean:156:0: 'Permit.gateCheckO1_mono' depends on axioms: [propext]
info: PermitFormal/Hardening.lean:157:0: 'Permit.gateCheckO2_mono' depends on axioms: [propext]
```

## File map

| File | Contents | Paper anchor |
|---|---|---|
| `Basic.lean` | labels, blocks, store, transcript/sink event types | Defs. def:lattice, def:config, def:transcript, def:sinkproj |
| `Interface.lean` | operation algebra, reply grammar, strategy types, attacker, user | Rule r:iface(a), Def. def:obs, §B.5 |
| `Semantics.lean` | the interpreter `execOp`, gating (`processArgs`), ingestion, `initE`/`runFrom` | Figures fig:sos–fig:sos2, Rules R1–R11 |
| `Observables.lean` | `eqU`, stripping, transcript accessor | Defs. def:lowequiv, def:sinkproj |
| `Invariants.lean` | invariant bundle, mediation spec, preservation, DT monotonicity, **`bytes_reply_isolation`** | Lemmas lem:isolation, lem:mediation, lem:endorse |
| `ActionIntegrity.lean` | `action_integrity`(`_from`), precedence corollary, noexfil core | Thm. thm:action, Cor. cor:noexfil |
| `ReasoningIntegrity.lean` | `WFm`/`MatchW`, lockstep simulation, `reasoning_integrity`(`_from`), `confine`(`_from`) | Thm. thm:reason, Cor. cor:confine |
| `BatchGate.lean` | batch-confirmation surface: pagination, page decisions, aggregated reply, batch determinacy | Rule r:batchgate |
| `Baseline.lean` | taint-gating baseline B (taint bit in the model), witness by computation | Prop. prop:baseline |
| `Hardening.lean` | O1/O2 gate policies (O2: exact-target data-tool mediation), flow monotonicity, computational strictness **and the O2 closure of the post-endorsement channel of Cor. cor:noexfil(b)** | Prop. prop:harden, Cor. cor:noexfil(b) |
| `Sanity.lean` | eight executable scenarios (`#guard`-checked) | — |

## Disclosed modeling deltas (paper §app:mechanization + this repo)

1. **Q folded into the attacker** — the attacker supplies the Quarantined
   Reader's candidates and summaries directly; a strict strengthening.
2. **Fresh-copy endorsement** — an accepting confirmation writes a new C
   block at an operation-determined e-id rather than relabelling in
   place; observationally equivalent under the interface.
3. **One typed event = one T-block** — the individuating parser is
   simplified to atomic typed events.
4. **Selection clamping** — an out-of-range user selection clamps to the
   first candidate; the flowed bytes are still exactly the displayed
   bytes.
5. **Index-oracle user and attacker (w.l.o.g.)** — `UserEnv.udecide`/
   `.select` and the attacker's output fields are functions of event
   ordinals, not of displayed bytes or call arguments.  Without loss of
   generality by diagonalization: runs are deterministic in
   (cfg, A, Uu, P, RE, ω), so a reactive user/attacker is covered by the
   index-oracle equal to its realized sequence; for the two-run theorem,
   transcript equality pins the decision data.  Full argument at the
   header of `Interface.lean`.  This is an argument about the
   mechanization, not a machine-checked fact.
6. **Event-timing skeleton** — compared runs share the one-typed-slot/
   one-paste-slot-per-step scheduling skeleton only; paste presence and
   content are independent per attacker (the mechanization is stronger
   than the paper's conservative "timing is coupled" disclosure).
7. **Collection handles without run-level `map`** — with the run-level
   `map` deferred, a handle over a multi-element capture is confirmed by
   user selection of ONE displayed element, a strictly more restrictive
   semantics than the paper's batch gate; nothing untrusted flows
   undisplayed.  The batch-confirmation surface of Rule r:batchgate is
   mechanized separately as a standalone layer (`BatchGate.lean`).
8. **Initial configurations** — `reasoning_integrity_from` covers runs
   from an arbitrary shared endorsed store `E₀` (`initE`), realizing the
   paper's quantification over ≈_U-related configurations; `EStore E₀`
   (no U-labelled seed) is the id-sort discipline of the seed, with
   attacker content supplied through `Attacker.initU`.
9. **Reasoning coverage (federated accounting)** — the reasoning-coverage
   clause of the paper's Rule r:panel(i) is a federated accounting
   convention over the local readability fact; the mechanized
   interpreter writes reasoning-target copies with empty tool scope and
   gates every reasoning-target confirmation at the interface level
   (Scenario 8), and contains no federated counting, so the clause lies
   outside the mechanized surface by construction — coverage is a
   counting classification, not a transition change.

## Scope

Single-user (Appendix C) only.  The run-level `map` integration and
Option O3 (leases) are out of the mechanized surface, as disclosed in
the paper; the batch-confirmation surface of Rule r:batchgate is
mechanized as a standalone layer (`BatchGate.lean`); federated
(Appendices D–F) and probabilistic (Appendix H) results are not
mechanized.

==> anc/permit_formal/SHA256SUMS.txt <==
efac0b94923b2d8b6840cd35be9177ad0fc5ab2332f4f4311c98712cee92fdee  lean-toolchain
0c00bc49c02970d42ecd0c81193a836590b874aea9e8f427038a52da30098186  lakefile.toml
c980a16f61475f12aafe4b3388f945356ed6d325557e222cf6a61cab6ece2bc6  lake-manifest.json
2aafe6fab12b767bfe63f7cd16f165175762eb7ed331e89d388b39fa31a14755  PermitFormal.lean
339763eb03b4f9d484b5ea9847e083382ab47b92ed830753744abe0679cfc4e2  PermitFormal/ActionIntegrity.lean
642b17f8443629952c6f5ee75d0c8018580d8261ad611ed4ca65f544a4f6af73  PermitFormal/Baseline.lean
509fa23b60f69e9743caf019a56c83712d742d82e2158198057a5af705c106fe  PermitFormal/Basic.lean
a28a9dc641fbfbae6c03c935df8b7b786a5cad8c42318dda1d97150e69f246fe  PermitFormal/BatchGate.lean
3c54b5b66b70914e2e1db7422637141101dafb97b03873cccd3611bb274ecfcb  PermitFormal/Hardening.lean
de16d717ad30024aa827d34631323cb5b7d20984e318d5b6b392ad1a5ab34e03  PermitFormal/Interface.lean
97d3a73975f358e9116523d817ee6f4d1addee266b419c5c365a52bad0667aab  PermitFormal/Invariants.lean
3477f60fc151b2f4a26c1e79074ddccebe0709bfa791a85253eb81a8ddc7e7cb  PermitFormal/Observables.lean
9adc4229fda72440f9ee1e15ca87cfffc159daadbb665b6739af6d0fd51c14f5  PermitFormal/ReasoningIntegrity.lean
ff73e2a3c4675d7c3bec6b650439a2f34237d4e430fa415d0c9c7bea18fbd5fa  PermitFormal/Sanity.lean
1843b7b3eadcd98c4e90a540444cf768a7196b0974149563a70d070d6134ffcf  PermitFormal/Semantics.lean
8ac27bff5925f9423ad5ccc56aff9283825d1ff0ea2ead2601c70ed75fb70366  README.md
8a976f4d928f353cc33a28104e4328a34f38dcebe7776bc1932c21b5c73c13a9  CORRESPONDENCE.md


==> anc/permit_formal/build.log <==
✔ [2966/2978] Built PermitFormal.Basic (4.0s)
✔ [2967/2978] Built PermitFormal.Interface (5.1s)
✔ [2968/2978] Built PermitFormal.Semantics (5.1s)
✔ [2969/2978] Built PermitFormal.Observables (4.6s)
ℹ [2970/2978] Built PermitFormal.Sanity (7.1s)
info: PermitFormal/Sanity.lean:58:0: [{ tool := { id := 0 }, args := [([4, 2], false)] }]
info: PermitFormal/Sanity.lean:59:0: []
info: PermitFormal/Sanity.lean:82:0: [Permit.Reply.hdl 0, Permit.Reply.dec (Permit.Decision.reject)]
info: PermitFormal/Sanity.lean:83:0: [Permit.DispEvent.confirm (some [9, 9]) [[9, 9]] (some 0) (Permit.Target.tool { id := 0 }) (Permit.Decision.reject)]
info: PermitFormal/Sanity.lean:108:0: [{ tool := { id := 0 }, args := [([9, 9], true)] }, { tool := { id := 0 }, args := [([9, 9], false)] }]
info: PermitFormal/Sanity.lean:110:0: [(Permit.BlockId.e 0, { bytes := [9, 9], label := Permit.Label.C, scope := [{ id := 0 }] })]
info: PermitFormal/Sanity.lean:198:0: [{ tool := { id := 0 }, args := [([9, 9], true)] }]
info: PermitFormal/Sanity.lean:199:0: [{ tool := { id := 0 }, args := [([8, 8], true)] }]
info: PermitFormal/Sanity.lean:200:0: [({ id := 0 }, [none])]
info: PermitFormal/Sanity.lean:229:0: [Permit.Reply.ack, Permit.Reply.ack, Permit.Reply.dec (Permit.Decision.reject)]
info: PermitFormal/Sanity.lean:230:0: [Permit.DispEvent.confirm (some [3, 3]) [[3, 3]] (some 0) (Permit.Target.tool { id := 0 }) (Permit.Decision.reject)]
info: PermitFormal/Sanity.lean:272:0: [Permit.Reply.hdl 0,
 Permit.Reply.dec (Permit.Decision.accept),
 Permit.Reply.bytes [9, 9],
 Permit.Reply.ack,
 Permit.Reply.dec (Permit.Decision.reject)]
info: PermitFormal/Sanity.lean:274:0: [(Permit.BlockId.e 0, { bytes := [9, 9], label := Permit.Label.C, scope := [] })]
✔ [2971/2978] Built PermitFormal.Invariants (7.2s)
✔ [2972/2978] Built PermitFormal.ActionIntegrity (4.6s)
ℹ [2973/2978] Built PermitFormal.ReasoningIntegrity (5.2s)
info: PermitFormal/ReasoningIntegrity.lean:986:0: 'Permit.action_integrity' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:987:0: 'Permit.action_integrity_from' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:988:0: 'Permit.reasoning_integrity' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:989:0: 'Permit.reasoning_integrity_from' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:990:0: 'Permit.bytes_reply_isolation' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:991:0: 'Permit.eSeed_mem' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:992:0: 'Permit.wfm_eSeed' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:993:0: 'Permit.wfs_initE' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:994:0: 'Permit.match_initE' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:995:0: 'Permit.match_runFrom' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:996:0: 'Permit.action_integrity_precedence' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:997:0: 'Permit.noexfil_semantics' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:998:0: 'Permit.handle_always_gates' does not depend on any axioms
info: PermitFormal/ReasoningIntegrity.lean:999:0: 'Permit.processArgs_spec' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:1000:0: 'Permit.dt_runFrom_prefix' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:1001:0: 'Permit.prefix_or_prefix' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:1002:0: 'Permit.processArgs_det' depends on axioms: [propext]
info: PermitFormal/ReasoningIntegrity.lean:1003:0: 'Permit.match_execOp' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:1004:0: 'Permit.confine' depends on axioms: [propext, Quot.sound]
info: PermitFormal/ReasoningIntegrity.lean:1005:0: 'Permit.confine_from' depends on axioms: [propext, Quot.sound]
✔ [2974/2978] Built PermitFormal.Baseline (6.8s)
ℹ [2975/2978] Built PermitFormal.BatchGate (6.8s)
info: PermitFormal/BatchGate.lean:540:0: 'Permit.Batch.batchGate_det' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:541:0: 'Permit.Batch.batchGate_accept_flow' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:542:0: 'Permit.Batch.batchGate_elem_displayed' depends on axioms: [propext, Quot.sound]
info: PermitFormal/BatchGate.lean:543:0: 'Permit.Batch.batchGate_reject_no_flow' depends on axioms: [propext]
info: PermitFormal/BatchGate.lean:544:0: 'Permit.Batch.batchReply_decision_only' depends on axioms: [propext]
ℹ [2976/2978] Built PermitFormal.Hardening (4.6s)
info: PermitFormal/Hardening.lean:156:0: 'Permit.gateCheckO1_mono' depends on axioms: [propext]
info: PermitFormal/Hardening.lean:157:0: 'Permit.gateCheckO2_mono' depends on axioms: [propext]
✔ [2977/2978] Built PermitFormal (4.7s)
Build completed successfully (2978 jobs).


==> anc/permit_formal/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "permit_formal",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/permit_formal/lakefile.toml <==
name = "permit_formal"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["PermitFormal"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.31.0"

[[lean_lib]]
name = "PermitFormal"


==> anc/permit_formal/lean-toolchain <==
leanprover/lean4:v4.31.0

